A Theoretical Analysis of a Bilevel Optimization Formulation for Combined Local-Global Optical Flow Models

This paper analyzes a bilevel formulation for learning the regularization parameter of combined local-global (CLG) optical flow models. The lower-level problem computes the flow from a Lucas--Kanade data term and a quadratic or total variation (TV) regularizer, and the upper-level problem selects the parameter that minimizes the squared distance to a ground-truth flow. The setting is finite-dimensional, and a full-rank assumption makes the lower-level solution unique. For the quadratic model we derive sufficient conditions for the existence of an optimal parameter, for every optimal parameter to be positive, and for strict local optimality. For TV regularization an optimal parameter always exists, because the lower-level solution vanishes for large parameters, and we give a sufficient condition for positivity that accounts for the coupling of the two flow components through the local structure tensors. Synthetic examples illustrate the conditions, including cases in which they fail.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 El Mostafa Kalmoun

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Python code for the article

**Article:** A Theoretical Analysis of a Bilevel Optimization Formulation for Combined Local-Global
Optical Flow Models

**Status:** submitted to the Journal of Mathematical Imaging and Vision

**License:** MIT (see `LICENSE`)

**Author:** El Mostafa Kalmoun, School of Science and Engineering, Al Akhawayn University in Ifrane,
Morocco (E.Kalmoun@aui.ma)

This archive reproduces every numerical value, table and figure of Section 5 (Illustrative Examples)
of the article. All scripts use the conventions of the article, which are listed below.

## How to run

```
python run_all.py
```

This runs every entry point in its own process and writes all results to `output/`:

- `output/values.json` holds all values;
- `output/ex*.json` and `output/fig3.json` hold the values of each example;
- `output/logs/` holds one log per script;
- the five figures are written under the file names that the article includes.

Each script can also be run on its own, for example `python ex1_quad_3x3.py`. No script writes
outside `output/`.

Runtimes depend on the machine. In our runs Example 5 took between 7 and 40 min and Example 4 about
3 min. Example 2 and Figure 3 take about 20 s each, and the other scripts a few seconds. The measured
times of a run are stored in `output/values.json` under the key `runtimes_s`.

## Contents

| Paper item | Script | Inputs | Outputs |
|---|---|---|---|
| Example 1, Table 1, Figure 1 | `ex1_quad_3x3.py` | prescribed 3x3 gradients, temporal derivative and ground truth | `ex1.json`, `Q_alpha_plot.png` |
| Example 2, Table 2, Figure 2; high-noise remark after Example 2 | `ex2_quad_50x50.py` | textured scene, seed 154 (and seeds 0–3, 42, 99; sigma = 0.50 with seed 154) | `ex2.json`, `Example2.png` |
| Figure 3 (noise sensitivity) | `fig3_noise_sensitivity.py` | textured scene, sigma in {0.02, 0.05, 0.10, 0.20, 0.40}, seeds 42–46 | `fig3.json`, `noise_sensitivity.png` |
| Example 3, Table 3 | `ex3_sosc_constructed.py` | the data of Example 1, alpha* = 1 | `ex3.json` |
| Example 4, Table 4, Figure 4 | `ex4_tv_3x3.py` | prescribed 3x3 w0 and ground truth, M_p = I | `ex4.json`, `figure_TV_Qalpha_alpha_pos.png` |
| Example 5, Table 5, Figure 5 | `ex5_tv_50x50.py` | moving square (`generate_square_translation`), seed 42 | `ex5.json`, `tv_50x50_comparison.png` |
| Example 6, Table 6 | `ex6_tv_designed_mix.py` | prescribed 4x4 flows, M_p = [[1, -1/2], [-1/2, 1]] | `ex6.json` |

Shared code: `bilevel_utils.py` (solvers and operators) and `common.py` (output folder, the textured
scene generator of Example 2, and derivative formulas for the quadratic model).

## Conventions

- **Grid.** Rectangular grid, unit spacing, pixels ordered row by row. A flow is stored as
  w = (u; v), with all u values first.
- **Image derivatives** (`compute_gradients`). I_x and I_y are central differences at interior
  pixels and one-sided differences at the border, computed on each frame and averaged over the two
  frames. The temporal derivative is I_t = I_2 - I_1.
- **Lucas–Kanade system** (`build_LK_system`). The window of pixel p is the k x k block centered at p
  and truncated at the image border (no padding). The argument `win` is the full width k. In the
  50x50 examples, k = 5 and 10^-2 I is added to every block A_p^T A_p. Examples 1 and 3 use the whole
  3x3 grid as the window of every pixel, without stabilization. Example 4 uses M_p = I, and Example 6
  prescribes M_p.
- **Quadratic model** (`solve_quadratic_d1`). The lower-level energy is
  E(w, alpha) = 1/2 w^T M w - f^T w + (alpha/2) w^T L w, with L = -L_glob = K_D^T K_D, the five-point
  Laplacian with zero ghost values on all four sides (diagonal 4). The solution satisfies
  (M + alpha L) w = f. The submitted version used alpha ||grad w||^2 and (M - 2 alpha L_glob) w = f, so
  a parameter alpha_old of that version corresponds to alpha = 2 alpha_old here. The values of Q do not
  change. Q' is halved and Q'', H_1 and H_2 are divided by 4 at corresponding parameters. The older
  function `solve_quadratic` keeps the submitted scaling and is not used here.
- **TV model** (`pdhg_tv_clg`, `tv_grad`, `tv_div`, `check_tv_nz1b`). The gradient K takes forward
  differences with zero ghost values beyond the last column and the last row (`bc="dirichlet"`), and
  div = -K^T. TV is isotropic within each flow component, and the two components are summed. The
  solver is the Chambolle–Pock method with the exact per-pixel proximal map of the data term and
  accelerated step sizes. It stops when the relative primal–dual gap falls below the tolerance, or at
  the iteration limit. The quantities of the TV positivity theorem come from `check_tv_nz1b(..., bc="dirichlet")`,
  and the scripts report the margin S_u + S_v - sqrt(2) R_var - R_mix of its condition (b) (Theorem 8).
  The keys `lhs` and `holds` returned by `check_tv_nz1b` use the submitted form without sqrt(2); the
  scripts do not use them for the condition. The older
  function `pdhg_tv` is deprecated. Its general path used a data Hessian M^2 instead of M, and its
  differences are set to zero in the last row and column.
- **Random scenes.**
  - Example 2 uses `common.generate_textured_scene`. A Gaussian blur (standard deviation 3) of white
    noise is normalized to [0, 1] and gives I_1. I_2 is its bilinear backward warp by (0.7, -0.3) with
    border values replicated, plus Gaussian noise of standard deviation sigma, clipped to [0, 1].
  - Both random fields come from `numpy.random.default_rng(seed)`. The seeds are 154 for Example 2 and
    the high-noise remark, 0–3, 42 and 99 for the comparison realizations, and 42–46 for Figure 3.
  - Example 5 uses `bilevel_utils.generate_square_translation` with seed 42
    (`numpy.random.RandomState`), and its noisy frame is also clipped to [0, 1].
- **Search for alpha*.** The quadratic examples use bounded one-dimensional minimization
  (`scipy.optimize.minimize_scalar`, method "bounded", which is Brent's method). The TV examples
  sample Q on a grid of alpha values and then on a finer grid around the coarse minimum.

## Software

Tested with Python 3.14.3, numpy 2.4.2, scipy 1.17.1 and matplotlib 3.10.8.

## File integrity

`bilevel_utils.py` SHA-256: `faca6aab456be8584f1d4082b2338cb4a196aee2aeae5482e389be4bd899378c`.

The functions `generate_scene`, `pdhg_tv`, `solve_quadratic`, `check_thm1` and `check_thm2` in
`bilevel_utils.py` are kept so that earlier outputs can be reproduced. None of the scripts in this
folder calls them.


==> anc/bilevel_utils.py <==
"""
Shared utilities for bilevel optical flow examples.
"""

import numpy as np
from scipy import sparse
from scipy.sparse.linalg import spsolve
import matplotlib.pyplot as plt
from matplotlib import cm
from mpl_toolkits.mplot3d import Axes3D


def build_LK_system(Ix, Iy, It, win=3, stab=1e-8, return_diagonals=False):
    """
    Assemble LK system M_LK and f_LK in block format.

    DOF ordering: w = [u_0, ..., u_{N-1}, v_0, ..., v_{N-1}]  (block format).
    M_LK = [[M_uu, M_uv], [M_uv, M_vv]] where each sub-block is diagonal.
    This is compatible with build_vector_laplacian (also block format).

    Parameters
    ----------
    Ix, Iy, It : 2D arrays
        Spatial and temporal derivatives
    win : int
        Full window width k: the k x k window centred at each pixel (the code uses win // 2
        as the half-width), truncated at the image border without padding. Default 3 gives
        a 3x3 window. (Corrected 2026-09-29; the docstring used to call this a half-size.)
    stab : float
        Stabilization for low-texture regions
    return_diagonals : bool
        If True, also return the raw per-pixel diagonal arrays (Muu, Muv, Mvv).
        These are the diagonals of A_p^T A_p + stab*I, needed for check_tv_nz1b.

    Returns
    -------
    M_LK : sparse matrix (2N x 2N), block format
    f_LK : array (2N,), block format [f_u; f_v]
    Muu, Muv, Mvv : arrays (N,), only returned when return_diagonals=True
    """
    ny, nx = Ix.shape
    N = ny * nx

    Muu = np.zeros(N)
    Muv = np.zeros(N)
    Mvv = np.zeros(N)
    fu = np.zeros(N)
    fv = np.zeros(N)

    half_win = win // 2

    for i in range(ny):
        for j in range(nx):
            p_idx = i * nx + j

            i_min = max(0, i - half_win)
            i_max = min(ny - 1, i + half_win)
            j_min = max(0, j - half_win)
            j_max = min(nx - 1, j + half_win)

            Ix_p = Ix[i_min:i_max+1, j_min:j_max+1].flatten()
            Iy_p = Iy[i_min:i_max+1, j_min:j_max+1].flatten()
            It_p = It[i_min:i_max+1, j_min:j_max+1].flatten()

            Muu[p_idx] = np.sum(Ix_p**2) + stab
            Muv[p_idx] = np.sum(Ix_p * Iy_p)
            Mvv[p_idx] = np.sum(Iy_p**2) + stab
            fu[p_idx] = -np.sum(Ix_p * It_p)
            fv[p_idx] = -np.sum(Iy_p * It_p)

    Muu_mat = sparse.diags(Muu, format='csr')
    Muv_mat = sparse.diags(Muv, format='csr')
    Mvv_mat = sparse.diags(Mvv, format='csr')

    M_LK = sparse.bmat([[Muu_mat, Muv_mat],
                        [Muv_mat, Mvv_mat]], format='csr')
    f_LK = np.concatenate([fu, fv])

    if return_diagonals:
        return M_LK, f_LK, Muu, Muv, Mvv
    return M_LK, f_LK


def build_laplacian_dirichlet(n):
    """
    Build N x N discrete Laplacian with 5-point stencil and Dirichlet BC.
    
    Parameters
    ----------
    n : int or tuple
        Grid size. If int, assumes n x n grid. If tuple, (ny, nx).
        
    Returns
    -------
    L : sparse matrix (N x N)
        Scalar Laplacian matrix
    """
    if isinstance(n, int):
        ny = nx = n
        N = n * n
    else:
        ny, nx = n
        N = ny * nx
    
    main_diag = np.full(N, -4.0)
    lower_diag = np.zeros(N - 1)
    upper_diag = np.zeros(N - 1)
    vert_lower = np.zeros(N - nx)
    vert_upper = np.zeros(N - nx)
    
    for i in range(ny):
        for j in range(nx):
            idx = i * nx + j
            if j < nx - 1:
                lower_diag[idx] = 1.0
            if j > 0:
                upper_diag[idx - 1] = 1.0
            if i < ny - 1:
                vert_lower[idx] = 1.0
            if i > 0:
                vert_upper[idx - nx] = 1.0
    
    L = sparse.diags(
        [vert_upper, upper_diag, main_diag, lower_diag, vert_lower],
        [-nx, -1, 0, 1, nx],
        shape=(N, N),
        format='csr'
    )
    
    return L


def build_vector_laplacian(n):
    """
    Build 2N x 2N vector Laplacian for flow field.
    L_vec = diag(L, L) where L is scalar Laplacian.
    
    Parameters
    ----------
    n : int or tuple
        Grid size
        
    Returns
    -------
    L_vec : sparse matrix (2N x 2N)
        Vector Laplacian matrix
    """
    L = build_laplacian_dirichlet(n)
    L_vec = sparse.block_diag([L, L], format='csr')
    return L_vec


def solve_quadratic(M_LK, L_glob, f_LK, alpha):
    """
    Solve quadratic lower-level problem.

    Energy: E(w,alpha) = (1/2) sum_p ||A_p w(p) - b_p||^2 + alpha ||nabla w||^2
    EL equation: (M_LK - 2*alpha * L_glob) * w = f_LK

    Parameters
    ----------
    M_LK : sparse matrix
        LK data matrix
    L_glob : sparse matrix
        Vector Laplacian
    f_LK : array
        LK right-hand side
    alpha : float
        Regularization parameter

    Returns
    -------
    w : array (2N,)
        Solution flow field [u; v]
    """
    A = M_LK - 2 * alpha * L_glob
    w = spsolve(A, f_LK)
    return w


def solve_quadratic_d1(M_LK, L, f_LK, alpha):
    """
    Quadratic lower-level problem in the scaling of the revised paper (decision D1, 2026-09-29).

    Energy: E(w, alpha) = (1/2) sum_p ||A_p w(p) - b_p||^2 + (alpha/2) w^T L w, with
    L = -L_glob = K_D^T K_D positive definite (five-point Dirichlet Laplacian, diagonal +4).
    EL equation: (M_LK + alpha * L) w = f_LK.

    solve_quadratic_d1(M, -L_glob, f, alpha) equals solve_quadratic(M, L_glob, f, alpha / 2):
    a parameter of the submitted version, alpha_old, corresponds to alpha = 2 * alpha_old here.
    """
    return spsolve((M_LK + alpha * L).tocsc(), f_LK)


def pdhg_tv(M_LK, f_LK, alpha, grid_shape, w0=None, tau=0.25, sigma=0.25,
            max_iter=5000, tol=1e-6, use_simple_energy=False):
    """
    Chambolle-Pock (PDHG) algorithm for CLG-TV lower-level problem.

    WARNING (2026-09-23): with use_simple_energy=False this routine does NOT solve the
    CLG-TV problem of the paper. Its primal step uses the gradient M(Mw - f), i.e. it
    minimizes (1/2)||M_LK w - f_LK||^2 + alpha*TV(w), whose data Hessian is M_LK^2 instead
    of M_LK. Its forward differences are also zero at the last row/column (Neumann-type).
    Kept unchanged so that earlier outputs reproduce; use pdhg_tv_clg for the CLG-TV
    problem. The use_simple_energy=True path (M = I) is unaffected.

    Implements standard Chambolle-Pock (Algorithm 1, Chambolle & Pock 2011):
      p_{n+1} = proj_{B_alpha}(p_n + sigma * K * ubar_n)   [dual, uses extrapolated primal]
      u_{n+1} = prox_{tau*G}(u_n - tau * K^T * p_{n+1})     [primal, uses new dual]
      ubar_{n+1} = 2*u_{n+1} - u_n                          [primal over-relaxation]

    Since K^T = -div (backward divergence), the primal step becomes:
      u_{n+1} = prox_{tau*G}(u_n + tau * div(p_{n+1}))

    For use_simple_energy=True: G(u) = (1/2)||u - u0||^2,
      prox_{tau*G}(z) = (z + tau*u0) / (1+tau)
    For the full CLG problem: G(w) = (1/2)||M_LK*w - f_LK||^2,
      approximated by a gradient step (requires tau < 1/||M||^2).

    M_LK and f_LK must be in block format (u-block first, v-block second).
    Convergence is guaranteed for tau*sigma*||K||^2 <= 1; ||K||^2 <= 8 in 2D,
    so tau=sigma=0.25 gives tau*sigma*||K||^2 = 0.5 <= 1. (valid)

    Parameters
    ----------
    M_LK : sparse matrix (2N x 2N, block format) or None
    f_LK : array (2N,) or w0 (for use_simple_energy=True)
    alpha : float
        TV regularization weight
    grid_shape : tuple (ny, nx)
    w0 : array (2N,), optional
        Initial guess (block format). Defaults to zeros.
    tau, sigma : float
        Primal and dual step sizes
    max_iter : int
    tol : float
        Convergence tolerance on max pixel change
    use_simple_energy : bool
        If True, uses G(w) = (1/2)||w - f_LK||^2 (f_LK plays the role of w0)

    Returns
    -------
    w : array (2N,), block format [u; v]
    """
    ny, nx = grid_shape
    N = ny * nx

    # --- Initialization ---
    if use_simple_energy:
        # f_LK is the unregularized solution w0 in block format
        u0 = f_LK[:N].reshape(grid_shape)
        v0 = f_LK[N:].reshape(grid_shape)
        u = u0.copy()
        v = v0.copy()
    else:
        if w0 is None:
            u0 = np.zeros((ny, nx))
            v0 = np.zeros((ny, nx))
        else:
            u0 = w0[:N].reshape(grid_shape)
            v0 = w0[N:].reshape(grid_shape)
        u = u0.copy()
        v = v0.copy()

    # Extrapolated primal (initialized to current primal)
    u_bar = u.copy()
    v_bar = v.copy()

    # Dual variables: p[0] = y-gradient component, p[1] = x-gradient component
    p_u = np.zeros((2, ny, nx))
    p_v = np.zeros((2, ny, nx))

    for _ in range(max_iter):
        u_old = u.copy()
        v_old = v.copy()

        # --- Step 1: Dual update using extrapolated primal u_bar ---
        ub_x = np.zeros((ny, nx))
        ub_y = np.zeros((ny, nx))
        vb_x = np.zeros((ny, nx))
        vb_y = np.zeros((ny, nx))

        ub_x[:, :-1] = u_bar[:, 1:] - u_bar[:, :-1]   # forward diff in x
        ub_y[:-1, :] = u_bar[1:, :] - u_bar[:-1, :]   # forward diff in y
        vb_x[:, :-1] = v_bar[:, 1:] - v_bar[:, :-1]
        vb_y[:-1, :] = v_bar[1:, :] - v_bar[:-1, :]

        p_u_new = p_u + sigma * np.stack([ub_y, ub_x], axis=0)
        p_v_new = p_v + sigma * np.stack([vb_y, vb_x], axis=0)

        # Project onto isotropic TV ball: ||p_pixel||_2 <= alpha
        if alpha > 1e-15:
            norm_u = np.sqrt(p_u_new[0]**2 + p_u_new[1]**2)
            norm_v = np.sqrt(p_v_new[0]**2 + p_v_new[1]**2)
            p_u_new /= np.maximum(norm_u / alpha, 1.0)[np.newaxis, :, :]
            p_v_new /= np.maximum(norm_v / alpha, 1.0)[np.newaxis, :, :]
        else:
            p_u_new[:] = 0.0
            p_v_new[:] = 0.0

        # --- Step 2: Compute div(p_new) = K^T(-1) p_new (backward divergence) ---
        # div(p)[i,j] = p_y[i,j] - p_y[i-1,j] + p_x[i,j] - p_x[i,j-1]
        div_u = np.zeros((ny, nx))
        div_v = np.zeros((ny, nx))

        # y-direction backward divergence
        div_u[:-1, :] += p_u_new[0, :-1, :]
        div_u[1:, :]  -= p_u_new[0, :-1, :]
        # x-direction backward divergence
        div_u[:, :-1] += p_u_new[1, :, :-1]
        div_u[:, 1:]  -= p_u_new[1, :, :-1]

        div_v[:-1, :] += p_v_new[0, :-1, :]
        div_v[1:, :]  -= p_v_new[0, :-1, :]
        div_v[:, :-1] += p_v_new[1, :, :-1]
        div_v[:, 1:]  -= p_v_new[1, :, :-1]

        # --- Step 3: Primal update ---
        if use_simple_energy:
            # prox_{tau * (1/2)||.−u0||^2}(u + tau*div_p) = (u + tau*div_p + tau*u0)/(1+tau)
            u_new = (u + tau * div_u + tau * u0) / (1.0 + tau)
            v_new = (v + tau * div_v + tau * v0) / (1.0 + tau)
        else:
            # Gradient step for quadratic CLG data term (block format M_LK)
            M_uu = M_LK[:N, :N]
            M_uv = M_LK[:N, N:]
            M_vv = M_LK[N:, N:]
            f_u = f_LK[:N]
            f_v = f_LK[N:]

            u_flat = u.flatten()
            v_flat = v.flatten()

            r_u = M_uu @ u_flat + M_uv @ v_flat - f_u
            r_v = M_uv @ u_flat + M_vv @ v_flat - f_v

            # Full gradient including cross-term M_uv
            grad_u = M_uu @ r_u + M_uv @ r_v
            grad_v = M_uv @ r_u + M_vv @ r_v

            u_new = (u_flat - tau * grad_u + tau * div_u.flatten()).reshape(grid_shape)
            v_new = (v_flat - tau * grad_v + tau * div_v.flatten()).reshape(grid_shape)

        # --- Step 4: Primal over-relaxation (extrapolation) ---
        u_bar = 2.0 * u_new - u
        v_bar = 2.0 * v_new - v

        p_u = p_u_new
        p_v = p_v_new
        u = u_new
        v = v_new

        if np.max(np.abs(u - u_old)) < tol and np.max(np.abs(v - v_old)) < tol:
            break

    return np.concatenate([u.flatten(), v.flatten()])


def tv_grad(f, bc="dirichlet"):
    """
    Forward-difference gradient of a 2D array f; returns (gx, gy).

    bc="dirichlet": zero ghost values beyond the last column and row, so the
      x-difference in the last column is -f and the y-difference in the last row is -f.
      Then TV(w) = 0 only for w = 0, as assumed by the Dirichlet theory of the paper.
    bc="neumann": differences set to zero in the last column and row (the convention
      of pdhg_tv); TV(w) = 0 for every constant field.
    """
    f = np.asarray(f, dtype=float)
    gx = np.zeros_like(f)
    gy = np.zeros_like(f)
    gx[:, :-1] = f[:, 1:] - f[:, :-1]
    gy[:-1, :] = f[1:, :] - f[:-1, :]
    if bc == "dirichlet":
        gx[:, -1] = -f[:, -1]
        gy[-1, :] = -f[-1, :]
    elif bc != "neumann":
        raise ValueError("bc must be 'dirichlet' or 'neumann'")
    return gx, gy


def tv_div(px, py, bc="dirichlet"):
    """
    Discrete divergence, the negative adjoint of tv_grad with the same bc:
    <tv_grad(f), (px, py)> = -<f, tv_div(px, py)>.
    """
    d = np.zeros_like(np.asarray(px, dtype=float))
    if bc == "dirichlet":
        d += px
        d[:, 1:] -= px[:, :-1]
        d += py
        d[1:, :] -= py[:-1, :]
    elif bc == "neumann":
        d[:, :-1] += px[:, :-1]
        d[:, 1:] -= px[:, :-1]
        d[:-1, :] += py[:-1, :]
        d[1:, :] -= py[:-1, :]
    else:
        raise ValueError("bc must be 'dirichlet' or 'neumann'")
    return d


def clg_tv_energy(w, Muu, Muv, Mvv, f_LK, alpha, grid_shape, bc="dirichlet"):
    """
    CLG-TV lower-level energy (1/2) w^T M_LK w - f_LK^T w + alpha * TV(w), with the
    componentwise isotropic TV of the paper. Up to an additive constant this equals
    (1/2) sum_p ||A_p w(p) - b_p||^2 + alpha * TV(w). Muu, Muv, Mvv are the per-pixel
    entries of M_LK (as returned by build_LK_system with return_diagonals=True).
    """
    N = grid_shape[0] * grid_shape[1]
    u, v = w[:N], w[N:]
    quad = 0.5 * np.sum(Muu * u * u + 2.0 * Muv * u * v + Mvv * v * v)
    lin = np.dot(f_LK[:N], u) + np.dot(f_LK[N:], v)
    tv = 0.0
    for comp in (u, v):
        gx, gy = tv_grad(comp.reshape(grid_shape), bc)
        tv += np.sum(np.sqrt(gx**2 + gy**2))
    return quad - lin + alpha * tv


def pdhg_tv_clg(Muu, Muv, Mvv, f_LK, alpha, grid_shape, bc="dirichlet",
                w_init=None, z_init=None, tau=None, sigma=None,
                max_iter=200000, gap_tol=1e-8, check_every=50, accelerate=True):
    """
    Chambolle-Pock (PDHG) solver for the CLG-TV lower-level problem of the paper,

        min_w  (1/2) w^T M_LK w - f_LK^T w + alpha * sum_p (||grad u(p)|| + ||grad v(p)||),

    with gradient tv_grad(., bc). The primal proximal step is exact: per pixel,
    (I + tau M_p) w(p) = zeta(p) + tau f(p), a 2x2 solve. Step sizes default to
    tau = sigma = 0.99 / sqrt(8), so tau*sigma*||grad||^2 < 1 for both conventions.
    With accelerate=True (default) the step sizes follow Chambolle-Pock Algorithm 2 with
    gamma = min_p lambda_min(M_p), the strong-convexity modulus of the data term:
    theta = 1/sqrt(1 + 2 gamma tau), tau <- theta tau, sigma <- sigma/theta.

    Stopping rule: relative primal-dual gap (P(w) - D(z)) / max(1, |P(w)|) <= gap_tol,
    evaluated every check_every iterations, where for a dual field z with |z(p)| <= alpha,
        D(z) = -(1/2) (div z + f)^T M_LK^{-1} (div z + f),   div = tv_div(., bc).

    Returns (w, info) with w in block format [u; v] and info a dict with keys
    'iterations', 'gap', 'rel_gap', 'primal', 'dual', and 'z' (dual field, reusable as
    z_init for a warm start at a nearby alpha).
    """
    ny, nx = grid_shape
    N = ny * nx
    Muu2, Muv2, Mvv2 = (np.asarray(a, dtype=float).reshape(grid_shape) for a in (Muu, Muv, Mvv))
    fu = np.asarray(f_LK[:N], dtype=float).reshape(grid_shape)
    fv = np.asarray(f_LK[N:], dtype=float).reshape(grid_shape)
    if tau is None:
        tau = 0.99 / np.sqrt(8.0)
    if sigma is None:
        sigma = 0.99 / np.sqrt(8.0)

    # Exact prox of tau*G: (I + tau*M_p)^{-1} per pixel
    a = 1.0 + tau * Muu2
    b = tau * Muv2
    c = 1.0 + tau * Mvv2
    det_p = a * c - b * b
    # M_p^{-1} for the dual objective
    det_m = Muu2 * Mvv2 - Muv2**2
    i11, i12, i22 = Mvv2 / det_m, -Muv2 / det_m, Muu2 / det_m

    if w_init is None:
        u = np.zeros(grid_shape)
        v = np.zeros(grid_shape)
    else:
        u = np.asarray(w_init[:N], dtype=float).reshape(grid_shape).copy()
        v = np.asarray(w_init[N:], dtype=float).reshape(grid_shape).copy()
    if z_init is None:
        z = np.zeros((4, ny, nx))            # (z_u,x, z_u,y, z_v,x, z_v,y)
    else:
        z = np.asarray(z_init, dtype=float).copy()

    def project(zz):
        if alpha <= 0.0:
            zz[:] = 0.0
            return zz
        for k in (0, 2):
            s = np.maximum(np.sqrt(zz[k]**2 + zz[k + 1]**2) / alpha, 1.0)
            zz[k] /= s
            zz[k + 1] /= s
        return zz

    z = project(z)
    ub, vb = u.copy(), v.copy()
    lam_min = 0.5 * (Muu2 + Mvv2) - np.sqrt(0.25 * (Muu2 - Mvv2)**2 + Muv2**2)
    gamma = float(lam_min.min()) if accelerate else 0.0
    info = {}
    it = 0
    for it in range(1, max_iter + 1):
        if accelerate:
            a = 1.0 + tau * Muu2
            b = tau * Muv2
            c = 1.0 + tau * Mvv2
            det_p = a * c - b * b
        gx, gy = tv_grad(ub, bc)
        z[0] += sigma * gx
        z[1] += sigma * gy
        gx, gy = tv_grad(vb, bc)
        z[2] += sigma * gx
        z[3] += sigma * gy
        z = project(z)
        zu = u + tau * (tv_div(z[0], z[1], bc) + fu)
        zv = v + tau * (tv_div(z[2], z[3], bc) + fv)
        u_new = (c * zu - b * zv) / det_p
        v_new = (a * zv - b * zu) / det_p
        theta = 1.0 / np.sqrt(1.0 + 2.0 * gamma * tau) if accelerate else 1.0
        if accelerate:
            tau *= theta
            sigma /= theta
        ub = u_new + theta * (u_new - u)
        vb = v_new + theta * (v_new - v)
        u, v = u_new, v_new

        if it % check_every == 0 or it == max_iter:
            w = np.concatenate([u.ravel(), v.ravel()])
            primal = clg_tv_energy(w, Muu, Muv, Mvv, f_LK, alpha, grid_shape, bc)
            yu = tv_div(z[0], z[1], bc) + fu
            yv = tv_div(z[2], z[3], bc) + fv
            dual = -0.5 * np.sum(i11 * yu * yu + 2.0 * i12 * yu * yv + i22 * yv * yv)
            gap = primal - dual
            rel = gap / max(1.0, abs(primal))
            info = {'iterations': it, 'gap': gap, 'rel_gap': rel,
                    'primal': primal, 'dual': dual}
            if rel <= gap_tol:
                break

    info['z'] = z
    return np.concatenate([u.ravel(), v.ravel()]), info


def Q_objective(w_alpha, w_g):
    """
    Upper-level objective: ||w_alpha - w_g||^2
    """
    return np.sum((w_alpha - w_g)**2)


def check_thm1(M_LK, L_glob, f_LK, w_g):
    """
    Check Theorem 1 (quadratic) conditions (numbering and scaling of the submitted manuscript).
    
    Returns dict with:
    - w0: unregularized LK solution
    - Q0: Q(0) = ||w0 - wg||^2
    - norm_wg_sq: ||wg||^2
    - existence_holds: Q(0) < ||wg||^2
    - s0: M_LK^{-1} * L_glob * w0
    - inner_prod: <s0, w0 - wg>
    - positivity_holds: <s0, w0 - wg> < 0
    """
    w0 = spsolve(M_LK, f_LK)
    
    Q0 = Q_objective(w0, w_g)
    norm_wg_sq = Q_objective(w_g, np.zeros_like(w_g))
    
    s0 = spsolve(M_LK, L_glob @ w0)
    inner_prod = np.dot(s0, w0 - w_g)
    
    return {
        'w0': w0,
        'Q0': Q0,
        'norm_wg_sq': norm_wg_sq,
        'existence_holds': Q0 < norm_wg_sq,
        's0': s0,
        'inner_prod': inner_prod,
        'positivity_holds': inner_prod < 0
    }


def check_thm2(M_LK, L_glob, w_star, w_g, alpha_star):
    """
    Check Theorem 2 (SOSC) conditions (numbering and scaling of the submitted manuscript).
    
    Returns dict with:
    - Q_prime: Q'(alpha*)
    - Q_double_prime: Q''(alpha*)
    - L_glob_w_star: Laplacian of w_star
    - residual: ||w_star - w_g||
    - bound: residual bound from theorem
    - sosc_holds: Q''(alpha*) > 0
    """
    ny, nx = int(np.sqrt(M_LK.shape[0] / 2)), int(np.sqrt(M_LK.shape[0] / 2))
    N = ny * nx
    
    w_star = w_star.flatten()
    w_g = w_g.flatten()
    
    # Energy: E = (1/2) sum ||A_p w - b_p||^2 + alpha ||nabla w||^2
    # EL: (M_LK - 2*alpha*L_glob) w = f_LK
    # w'_alpha = 2 * X(alpha) * L_glob * w_alpha,  X(alpha) = (M_LK - 2*alpha*L_glob)^{-1}
    # Q''  = 2*||w'||^2 + 8*<X*L*w', w-wg>
    # SOSC bound: ||w'||^2 / (4 * ||X*L*w'||)
    A = M_LK - 2 * alpha_star * L_glob

    L_w = L_glob @ w_star
    w_prime = 2 * spsolve(A, L_w)

    Q_prime = 2 * np.dot(w_prime, w_star - w_g)

    L_wp = L_glob @ w_prime
    w_double_prime = spsolve(A, L_wp)   # X(alpha) * L * w'

    Q_double_prime = 2 * np.linalg.norm(w_prime)**2 + 8 * np.dot(w_double_prime, w_star - w_g)

    residual = np.linalg.norm(w_star - w_g)

    X_L_wprime = w_double_prime
    bound = (np.linalg.norm(w_prime)**2) / (4 * np.linalg.norm(X_L_wprime) + 1e-10)
    
    return {
        'Q_prime': Q_prime,
        'Q_double_prime': Q_double_prime,
        'L_glob_w_star': L_w,
        'residual': residual,
        'bound': bound,
        'sosc_holds': Q_double_prime > 0
    }


def check_thm3(w0, w_g):
    """
    Check TV existence condition (Theorem 3 of the submitted manuscript).
    
    ||w0 - wg|| < ||wg||
    """
    return np.linalg.norm(w0 - w_g) < np.linalg.norm(w_g)


def check_thm4(w0, w_g, grid_shape):
    """
    Check TV alignment conditions (Theorem 4 of the submitted manuscript) for simplified M = I case.
    
    The alignment sum is S = sum_p <grad(w0 - wg), z0>
    where z0 = grad(w0)/||grad(w0)|| when ||grad(w0)|| > 0.
    
    Returns dict with:
    - struct_holds: condition (5.5a) of the submitted manuscript
    - S: alignment sum
    - alignment_holds: S > 0
    """
    ny, nx = grid_shape
    N = ny * nx
    
    w0_u = w0[:N].reshape(grid_shape)
    w0_v = w0[N:].reshape(grid_shape)
    wg_u = w_g[:N].reshape(grid_shape)
    wg_v = w_g[N:].reshape(grid_shape)
    
    struct_ok = True
    for i in range(ny):
        for j in range(nx):
            grad_u0_x = w0_u[i, min(j+1, nx-1)] - w0_u[i, j] if j < nx-1 else 0
            grad_u0_y = w0_u[min(i+1, ny-1), j] - w0_u[i, j] if i < ny-1 else 0
            norm_grad_u0 = np.sqrt(grad_u0_x**2 + grad_u0_y**2)
            
            grad_wg_u_x = wg_u[i, min(j+1, nx-1)] - wg_u[i, j] if j < nx-1 else 0
            grad_wg_u_y = wg_u[min(i+1, ny-1), j] - wg_u[i, j] if i < ny-1 else 0
            norm_grad_wg_u = np.sqrt(grad_wg_u_x**2 + grad_wg_u_y**2)
            
            if norm_grad_u0 < 1e-10 and norm_grad_wg_u > 1e-10:
                struct_ok = False
    
    S = 0.0
    for i in range(ny):
        for j in range(nx):
            grad_u0_x = w0_u[i, min(j+1, nx-1)] - w0_u[i, j] if j < nx-1 else 0
            grad_u0_y = w0_u[min(i+1, ny-1), j] - w0_u[i, j] if i < ny-1 else 0
            norm_grad_u0 = np.sqrt(grad_u0_x**2 + grad_u0_y**2)
            
            if norm_grad_u0 > 1e-10:
                z_u = np.array([grad_u0_x, grad_u0_y]) / norm_grad_u0
                grad_ru_x = grad_u0_x - (wg_u[i, min(j+1, nx-1)] - wg_u[i, j] if j < nx-1 else 0)
                grad_ru_y = grad_u0_y - (wg_u[min(i+1, ny-1), j] - wg_u[i, j] if i < ny-1 else 0)
                grad_ru = np.array([grad_ru_x, grad_ru_y])
                S += np.dot(grad_ru, z_u)
            
            grad_v0_x = w0_v[i, min(j+1, nx-1)] - w0_v[i, j] if j < nx-1 else 0
            grad_v0_y = w0_v[min(i+1, ny-1), j] - w0_v[i, j] if i < ny-1 else 0
            norm_grad_v0 = np.sqrt(grad_v0_x**2 + grad_v0_y**2)
            
            if norm_grad_v0 > 1e-10:
                z_v = np.array([grad_v0_x, grad_v0_y]) / norm_grad_v0
                grad_rv_x = grad_v0_x - (wg_v[i, min(j+1, nx-1)] - wg_v[i, j] if j < nx-1 else 0)
                grad_rv_y = grad_v0_y - (wg_v[min(i+1, ny-1), j] - wg_v[i, j] if i < ny-1 else 0)
                grad_rv = np.array([grad_rv_x, grad_rv_y])
                S += np.dot(grad_rv, z_v)
    
    return {
        'struct_holds': struct_ok,
        'S': S,
        'R_var': 0.0,
        'alignment_holds': S > 0
    }


def check_tv_nz1b(Muu, Muv, Mvv, w0, w_g, grid_shape, grad_tol=1e-10, bc="neumann"):
    """
    Quantities of condition (b) of the TV positivity theorem (thm:tv_nonzero; Theorem 8 of the
    revised manuscript, Theorem 4 of the submitted one).
    The keys 'lhs' and 'holds' use S_u + S_v - R_var - R_mix (the submitted form). The revised
    condition is S_u + S_v - sqrt(2) R_var - R_mix > 0; the example scripts compute it from the
    returned S_u, S_v, R_var and R_mix.

    Muu, Muv, Mvv are the per-pixel diagonals of A_p^T A_p + eps*I, i.e.
    M_p = (A_p^T A_p + eps*I) so M_p^{-1} entries are:
      m11 = Mvv/det, m12 = -Muv/det, m22 = Muu/det, det = Muu*Mvv - Muv^2.

    Flow gradient convention: forward differences. bc="neumann" (default, unchanged
    behaviour): zero at the right/bottom boundary, matching pdhg_tv. bc="dirichlet":
    zero ghost values beyond the right/bottom boundary, matching tv_grad and
    pdhg_tv_clg with bc="dirichlet".
    M_p variation (rho): forward differences with backward at boundary, as in the notation of
    the TV positivity theorem.

    Returns
    -------
    dict with keys: S_u, S_v, R_var, R_mix, lhs, holds, partition_sizes,
                    m11, m12, m22, rho (arrays for inspection)
    """
    ny, nx = grid_shape
    N = ny * nx

    det = Muu * Mvv - Muv**2
    m11 = Mvv / det
    m12 = -Muv / det
    m22 = Muu / det

    m11_2d = m11.reshape(grid_shape)
    m12_2d = m12.reshape(grid_shape)
    m22_2d = m22.reshape(grid_shape)

    u0 = w0[:N].reshape(grid_shape)
    v0 = w0[N:].reshape(grid_shape)
    ug = w_g[:N].reshape(grid_shape)
    vg = w_g[N:].reshape(grid_shape)
    ru = u0 - ug
    rv = v0 - vg

    def fwd_grad_zero_bdy(f):
        return tv_grad(f, bc)

    gu0x, gu0y = fwd_grad_zero_bdy(u0)
    gv0x, gv0y = fwd_grad_zero_bdy(v0)
    grux, gruy = fwd_grad_zero_bdy(ru)
    grvx, grvy = fwd_grad_zero_bdy(rv)

    norm_gu0 = np.sqrt(gu0x**2 + gu0y**2)
    norm_gv0 = np.sqrt(gv0x**2 + gv0y**2)

    mask_u = norm_gu0 > grad_tol
    mask_v = norm_gv0 > grad_tol

    Omega_11 = mask_u & mask_v
    Omega_10 = mask_u & ~mask_v
    Omega_01 = ~mask_u & mask_v
    Omega_00 = ~mask_u & ~mask_v

    safe_nu = np.where(mask_u, norm_gu0, 1.0)
    zhat_ux = np.where(mask_u, gu0x / safe_nu, 0.0)
    zhat_uy = np.where(mask_u, gu0y / safe_nu, 0.0)

    safe_nv = np.where(mask_v, norm_gv0, 1.0)
    zhat_vx = np.where(mask_v, gv0x / safe_nv, 0.0)
    zhat_vy = np.where(mask_v, gv0y / safe_nv, 0.0)

    S_u = float(np.sum(mask_u * (
        m11_2d * (grux * zhat_ux + gruy * zhat_uy) +
        m12_2d * (grvx * zhat_ux + grvy * zhat_uy)
    )))
    S_v = float(np.sum(mask_v * (
        m12_2d * (grux * zhat_vx + gruy * zhat_vy) +
        m22_2d * (grvx * zhat_vx + grvy * zhat_vy)
    )))

    norm_gru = np.sqrt(grux**2 + gruy**2)
    norm_grv = np.sqrt(grvx**2 + grvy**2)

    R_mix = float(
        np.sum(Omega_01 * np.abs(m12_2d) * norm_grv) +
        np.sum(Omega_10 * np.abs(m12_2d) * norm_gru)
    )

    def fwd_diff_bwd_bdy(f):
        dx = np.empty((ny, nx))
        dy = np.empty((ny, nx))
        dx[:, :-1] = f[:, 1:] - f[:, :-1]
        dx[:, -1] = f[:, -1] - f[:, -2]
        dy[:-1, :] = f[1:, :] - f[:-1, :]
        dy[-1, :] = f[-1, :] - f[-2, :]
        return dx, dy

    def spec_norm_sym2(a, b, c):
        mid = (a + c) / 2.0
        rad = np.sqrt(((a - c) / 2.0)**2 + b**2)
        return np.maximum(np.abs(mid + rad), np.abs(mid - rad))

    dm11x, dm11y = fwd_diff_bwd_bdy(m11_2d)
    dm12x, dm12y = fwd_diff_bwd_bdy(m12_2d)
    dm22x, dm22y = fwd_diff_bwd_bdy(m22_2d)

    op_x = spec_norm_sym2(dm11x, dm12x, dm22x)
    op_y = spec_norm_sym2(dm11y, dm12y, dm22y)
    rho = np.sqrt(op_x**2 + op_y**2)

    R_var = float(np.sum(rho * (np.abs(ru) + np.abs(rv) + norm_gru + norm_grv)))

    lhs = S_u + S_v - R_var - R_mix

    return {
        'S_u': S_u,
        'S_v': S_v,
        'R_var': R_var,
        'R_mix': R_mix,
        'lhs': lhs,
        'holds': bool(lhs > 0),
        'partition_sizes': {
            'Omega_11': int(np.sum(Omega_11)),
            'Omega_10': int(np.sum(Omega_10)),
            'Omega_01': int(np.sum(Omega_01)),
            'Omega_00': int(np.sum(Omega_00)),
        },
        'm11': m11,
        'm12': m12,
        'm22': m22,
        'rho': rho.flatten(),
    }


def generate_scene(n, square=None, disp=(0.7, -0.3), sigma=0.1, seed=42):
    """
    Generate synthetic frame pair with moving square.

    WARNING (2026-09-23): deprecated, kept only so that earlier outputs reproduce.
    The returned w_g is inconsistent with the frames and with the LK convention of
    build_LK_system (first block = horizontal u, paired with Ix): I2 is built as
    I2(x) = I1(x + d), so the content moves by -d, while w_g stores [dy; dx]. Only
    pixels inside the original square are resampled, so the square erodes instead of
    translating. Use generate_square_translation or a textured backward-warp generator.

    Parameters
    ----------
    n : int
        Grid size (n x n)
    square : tuple, optional
        (size, row_center, col_center) for square. If None, 10x10 centered.
    disp : tuple
        (dx, dy) displacement inside square
    sigma : float
        Gaussian noise std
    seed : int
        Random seed
        
    Returns
    -------
    I1, I2 : 2D arrays
        Frame pair
    w_g : array (2N,)
        Ground truth flow [u; v]
    """
    np.random.seed(seed)
    
    I1 = np.zeros((n, n))
    
    if square is None:
        sq_size = min(10, n // 5)
        sq_row = n // 2
        sq_col = n // 2
    else:
        sq_size, sq_row, sq_col = square
    
    half = sq_size // 2
    r1, r2 = max(0, sq_row - half), min(n, sq_row + half)
    c1, c2 = max(0, sq_col - half), min(n, sq_col + half)
    
    I1[r1:r2, c1:c2] = 1.0
    
    dx, dy = disp
    rows = np.arange(n)
    cols = np.arange(n)
    rr, cc = np.meshgrid(rows, cols, indexing='ij')
    
    in_square = (rr >= r1) & (rr < r2) & (cc >= c1) & (cc < c2)
    
    new_rr = np.clip(rr + dy, 0, n - 1)
    new_cc = np.clip(cc + dx, 0, n - 1)
    
    I2 = np.zeros((n, n))
    for i in range(n):
        for j in range(n):
            if in_square[i, j]:
                ir, ic = int(new_rr[i, j]), int(new_cc[i, j])
                ir_frac = new_rr[i, j] - ir
                ic_frac = new_cc[i, j] - ic
                
                ir2 = min(ir + 1, n - 1)
                ic2 = min(ic + 1, n - 1)
                
                I2[i, j] = ((1 - ir_frac) * (1 - ic_frac) * I1[ir, ic] +
                           (1 - ir_frac) * ic_frac * I1[ir, ic2] +
                           ir_frac * (1 - ic_frac) * I1[ir2, ic] +
                           ir_frac * ic_frac * I1[ir2, ic2])
    
    noise = sigma * np.random.randn(n, n)
    I2 = np.clip(I2 + noise, 0, 1)
    
    w_g = np.zeros(2 * n * n)
    w_g[:n*n] = dy * in_square.flatten()
    w_g[n*n:] = dx * in_square.flatten()
    
    return I1, I2, w_g


def generate_square_translation(n, size=None, disp=(0.7, -0.3), sigma=0.1, seed=42):
    """
    Moving square on a static zero background, consistent with the LK convention.

    I1 : n x n zero image with a size x size square of intensity 1, placed as in
         generate_scene (default size min(10, n // 5), centred at n // 2).
    I2 : I1 translated by d = (dx, dy) with bilinear interpolation,
         I2(x) = I1(x - d); because the background is constant, this moves the square
         alone. Gaussian noise N(0, sigma^2) is added to I2 and the result is clipped
         to [0, 1]; the noise field equals that of generate_scene for the same seed.
    w_g: d on the pixels of the square in I1 and 0 elsewhere, in block format [u; v]
         with u horizontal (paired with Ix in build_LK_system) and v vertical.
    """
    from scipy.ndimage import map_coordinates

    if size is None:
        size = min(10, n // 5)
    half = size // 2
    c = n // 2
    r1, r2 = max(0, c - half), min(n, c + half)
    I1 = np.zeros((n, n))
    I1[r1:r2, r1:r2] = 1.0
    in_square = I1 > 0.5

    dx, dy = disp
    rr, cc = np.meshgrid(np.arange(n, dtype=float), np.arange(n, dtype=float), indexing='ij')
    I2 = map_coordinates(I1, [rr - dy, cc - dx], order=1, mode='constant', cval=0.0)
    noise = sigma * np.random.RandomState(seed).randn(n, n)
    I2 = np.clip(I2 + noise, 0, 1)

    w_g = np.concatenate([dx * in_square.ravel(), dy * in_square.ravel()]).astype(float)
    return I1, I2, w_g


def compute_gradients(I1, I2):
    """
    Compute image gradients using central differences.
    
    Returns averaged spatial gradients and temporal derivative.
    """
    Ix = np.zeros_like(I1)
    Iy = np.zeros_like(I1)
    It = I2 - I1
    
    Ix[:, 1:-1] = (I1[:, 2:] - I1[:, :-2]) / 2
    Iy[1:-1, :] = (I1[2:, :] - I1[:-2, :]) / 2
    
    Ix[:, 0] = I1[:, 1] - I1[:, 0]
    Ix[:, -1] = I1[:, -1] - I1[:, -2]
    Iy[0, :] = I1[1, :] - I1[0, :]
    Iy[-1, :] = I1[-1, :] - I1[-2, :]
    
    Ix2 = np.zeros_like(I1)
    Iy2 = np.zeros_like(I1)
    Ix2[:, 1:-1] = (I2[:, 2:] - I2[:, :-2]) / 2
    Iy2[1:-1, :] = (I2[2:, :] - I2[:-2, :]) / 2
    Ix2[:, 0] = I2[:, 1] - I2[:, 0]
    Ix2[:, -1] = I2[:, -1] - I2[:, -2]
    Iy2[0, :] = I2[1, :] - I2[0, :]
    Iy2[-1, :] = I2[-1, :] - I2[-2, :]
    
    Ix = (Ix + Ix2) / 2
    Iy = (Iy + Iy2) / 2
    
    return Ix, Iy, It


def plot_Q_curve(alphas, Qs, alpha_star=None, Q_star=None, Q0=None, 
                 save_path=None, title=None):
    """
    Plot Q(alpha) curve.
    """
    plt.figure(figsize=(10, 6))
    plt.plot(alphas, Qs, 'b-', linewidth=2)
    
    if Q0 is not None:
        plt.axhline(y=Q0, color='r', linestyle='--', alpha=0.5, label=f'Q(0) = {Q0:.4f}')
    
    if alpha_star is not None and Q_star is not None:
        plt.scatter([alpha_star], [Q_star], color='green', s=100, zorder=5, 
                   label=f'α* = {alpha_star:.4f}')
    
    plt.xlabel('α', fontsize=12)
    plt.ylabel('Q(α) = ||w_α - w_g||²', fontsize=12)
    if title:
        plt.title(title, fontsize=14)
    plt.legend()
    plt.grid(True, alpha=0.3)
    
    if save_path:
        plt.savefig(save_path, dpi=150, bbox_inches='tight')
    plt.show()
    
    return plt.gcf()


def plot_flow_panel(I1, I2, w_g, w0, w_alpha, grid_shape, 
                    alpha_star=None, save_path=None):
    """
    Multi-panel figure: frames, ground truth, w0, w_alpha.
    """
    ny, nx = grid_shape
    
    fig, axes = plt.subplots(2, 3, figsize=(15, 10))
    
    axes[0, 0].imshow(I1, cmap='gray')
    axes[0, 0].set_title('Frame I₁')
    axes[0, 0].axis('off')
    
    axes[0, 1].imshow(I2, cmap='gray')
    axes[0, 1].set_title('Frame I₂')
    axes[0, 1].axis('off')
    
    u_g = w_g[:ny*nx].reshape(grid_shape)
    v_g = w_g[ny*nx:].reshape(grid_shape)
    mag_g = np.sqrt(u_g**2 + v_g**2)
    
    im3 = axes[0, 2].imshow(mag_g, cmap='jet')
    axes[0, 2].set_title('|w_g|')
    axes[0, 2].axis('off')
    plt.colorbar(im3, ax=axes[0, 2])
    
    skip = max(1, ny // 15)
    y, x = np.mgrid[0:ny:skip, 0:nx:skip]
    u_g_sub = u_g[::skip, ::skip]
    v_g_sub = v_g[::skip, ::skip]
    
    axes[1, 0].quiver(x, y, v_g_sub.T, -u_g_sub.T, color='white', scale=5)
    axes[1, 0].imshow(I1, cmap='gray', alpha=0.5)
    axes[1, 0].set_title('Ground Truth Flow')
    axes[1, 0].axis('off')
    
    u0 = w0[:ny*nx].reshape(grid_shape)
    v0 = w0[ny*nx:].reshape(grid_shape)
    mag0 = np.sqrt(u0**2 + v0**2)
    
    im5 = axes[1, 1].imshow(mag0, cmap='jet')
    axes[1, 1].set_title('|w₀| (Unregularized)')
    axes[1, 1].axis('off')
    plt.colorbar(im5, ax=axes[1, 1])
    
    u_a = w_alpha[:ny*nx].reshape(grid_shape)
    v_a = w_alpha[ny*nx:].reshape(grid_shape)
    mag_a = np.sqrt(u_a**2 + v_a**2)
    
    title_w = f'|w_{{α*}}| (α* = {alpha_star:.4f})' if alpha_star else '|w_α|'
    im6 = axes[1, 2].imshow(mag_a, cmap='jet')
    axes[1, 2].set_title(title_w)
    axes[1, 2].axis('off')
    plt.colorbar(im6, ax=axes[1, 2])
    
    plt.tight_layout()
    
    if save_path:
        plt.savefig(save_path, dpi=150, bbox_inches='tight')
    plt.show()
    
    return fig


def plot_comparison(w_g, w_quad, w_tv, grid_shape, save_path=None):
    """
    Enhanced comparison figure: ground truth, quadratic, TV.
    """
    ny, nx = grid_shape
    
    fig, axes = plt.subplots(2, 3, figsize=(15, 10))
    
    u_g = w_g[:ny*nx].reshape(grid_shape)
    v_g = w_g[ny*nx:].reshape(grid_shape)
    mag_g = np.sqrt(u_g**2 + v_g**2)
    
    u_q = w_quad[:ny*nx].reshape(grid_shape)
    v_q = w_quad[ny*nx:].reshape(grid_shape)
    mag_q = np.sqrt(u_q**2 + v_q**2)
    err_q = np.sqrt((u_q - u_g)**2 + (v_q - v_g)**2)
    
    u_t = w_tv[:ny*nx].reshape(grid_shape)
    v_t = w_tv[ny*nx:].reshape(grid_shape)
    mag_t = np.sqrt(u_t**2 + v_t**2)
    err_t = np.sqrt((u_t - u_g)**2 + (v_t - v_g)**2)
    
    vmin_mag = min(mag_g.min(), mag_q.min(), mag_t.min())
    vmax_mag = max(mag_g.max(), mag_q.max(), mag_t.max())
    vmax_err = max(err_q.max(), err_t.max())
    
    axes[0, 0].imshow(mag_g, cmap='jet', vmin=vmin_mag, vmax=vmax_mag)
    axes[0, 0].set_title('Ground Truth |w_g|')
    axes[0, 0].axis('off')
    
    axes[0, 1].imshow(mag_q, cmap='jet', vmin=vmin_mag, vmax=vmax_mag)
    axes[0, 1].set_title('Quadratic |w|')
    axes[0, 1].axis('off')
    
    axes[0, 2].imshow(mag_t, cmap='jet', vmin=vmin_mag, vmax=vmax_mag)
    axes[0, 2].set_title('TV |w|')
    axes[0, 2].axis('off')
    
    axes[1, 0].axis('off')
    
    im_err_q = axes[1, 1].imshow(err_q, cmap='hot', vmin=0, vmax=vmax_err)
    axes[1, 1].set_title('Quadratic EPE')
    axes[1, 1].axis('off')
    plt.colorbar(im_err_q, ax=axes[1, 1])
    
    im_err_t = axes[1, 2].imshow(err_t, cmap='hot', vmin=0, vmax=vmax_err)
    axes[1, 2].set_title('TV EPE')
    axes[1, 2].axis('off')
    plt.colorbar(im_err_t, ax=axes[1, 2])
    
    plt.tight_layout()
    
    if save_path:
        plt.savefig(save_path, dpi=150, bbox_inches='tight')
    plt.show()
    
    return fig


def compute_error_metrics(w_alpha, w_g):
    """
    Compute Angular Error (AE) and Endpoint Error (EPE).
    """
    ny, nx = int(np.sqrt(len(w_g) / 2)), int(np.sqrt(len(w_g) / 2))
    N = ny * nx
    
    u_a = w_alpha[:N].reshape(-1)
    v_a = w_alpha[N:].reshape(-1)
    u_g = w_g[:N].reshape(-1)
    v_g = w_g[N:].reshape(-1)
    
    epe = np.sqrt((u_a - u_g)**2 + (v_a - v_g)**2)
    
    norm_a = np.sqrt(u_a**2 + v_a**2) + 1e-10
    norm_g = np.sqrt(u_g**2 + v_g**2) + 1e-10
    
    cos_angle = (u_a * u_g + v_a * v_g) / (norm_a * norm_g)
    cos_angle = np.clip(cos_angle, -1, 1)
    ae = np.arccos(cos_angle)
    ae_deg = np.degrees(ae)
    
    return {
        'EPE_mean': np.mean(epe),
        'EPE_median': np.median(epe),
        'AE_mean': np.mean(ae_deg),
        'AE_median': np.median(ae_deg)
    }


def print_matrix(mat, name, precision=3):
    """Pretty print a matrix."""
    print(f"\n{name}:")
    if sparse.issparse(mat):
        mat = mat.toarray()
    np.set_printoptions(precision=precision, suppress=True)
    print(mat)


def print_vector(vec, name, precision=3):
    """Pretty print a vector."""
    print(f"\n{name}:")
    np.set_printoptions(precision=precision, suppress=True)
    print(vec)


==> anc/common.py <==
"""
Shared helpers for the examples of Section 5 (revised conventions of the paper).

Quadratic model: E(w, alpha) = 1/2 w^T M w - f^T w + (alpha/2) w^T L w with L = -L_glob,
solved by bilevel_utils.solve_quadratic_d1. TV model: forward differences with zero ghost
values beyond the last row and column (bc="dirichlet").
All outputs are written to the folder output/ next to this file.
"""
import json
import sys
from pathlib import Path

import numpy as np
from scipy import ndimage, sparse
from scipy.ndimage import map_coordinates
from scipy.sparse.linalg import spsolve

HERE = Path(__file__).resolve().parent
OUTPUT = HERE / "output"
OUTPUT.mkdir(exist_ok=True)
if str(HERE) not in sys.path:
    sys.path.insert(0, str(HERE))


def write_json(name, obj):
    """Write one example's values to output/<name>."""
    (OUTPUT / name).write_text(json.dumps(obj, indent=1, default=float), encoding="utf-8")


def derivs(M, L, f, a, wg):
    """Q, Q', Q'', H1, H2, residual and bound of Theorem 4 at parameter a (revised scaling)."""
    X = (M + a * L).tocsc()
    w = spsolve(X, f)
    wp = -spsolve(X, L @ w)
    XLwp = spsolve(X, L @ wp)
    r = w - wg
    H1 = 2 * wp @ wp
    H2 = -4 * XLwp @ r
    return dict(Q=float(r @ r), Qp=float(2 * wp @ r), Qpp=float(H1 + H2), H1=float(H1), H2=float(H2),
                resid=float(np.linalg.norm(r)), bound=float((wp @ wp) / (2 * np.linalg.norm(XLwp))),
                Lw_norm=float(np.linalg.norm(L @ w))), w, wp, XLwp


def fd2(Qf, a, h):
    """Central second difference of a scalar function."""
    return (Qf(a + h) - 2 * Qf(a) + Qf(a - h)) / h ** 2


def blocks_constant(AtA, Atb, N):
    """M_LK and f_LK when every pixel has the same 2x2 block and right-hand side."""
    M = sparse.bmat([[sparse.diags(np.full(N, AtA[0, 0])), sparse.diags(np.full(N, AtA[0, 1]))],
                     [sparse.diags(np.full(N, AtA[0, 1])), sparse.diags(np.full(N, AtA[1, 1]))]], format="csc")
    f = np.concatenate([np.full(N, Atb[0]), np.full(N, Atb[1])])
    return M, f


def generate_textured_scene(n, disp, sigma, blur_sigma, seed):
    """Textured scene of Example 2 (Gaussian-blurred white noise, normalized to [0, 1]).

    I2 is the bilinear backward warp of I1 by the constant translation disp, with border values
    replicated, plus Gaussian noise of standard deviation sigma, clipped to [0, 1]. Both random
    fields come from numpy.random.default_rng(seed).
    """
    rng = np.random.default_rng(seed)
    dx, dy = disp
    noise_raw = rng.standard_normal((n, n))
    blurred = ndimage.gaussian_filter(noise_raw, sigma=blur_sigma)
    lo, hi = blurred.min(), blurred.max()
    I1 = (blurred - lo) / (hi - lo + 1e-12)
    rows = np.arange(n, dtype=float)
    cols = np.arange(n, dtype=float)
    rr, cc = np.meshgrid(rows, cols, indexing='ij')
    I2_clean = map_coordinates(I1, [(rr - dy).ravel(), (cc - dx).ravel()], order=1, mode='nearest').reshape(n, n)
    I2 = np.clip(I2_clean + rng.standard_normal((n, n)) * sigma, 0, 1)
    N = n * n
    w_g = np.empty(2 * N)
    w_g[:N] = dx
    w_g[N:] = dy
    return I1, I2, w_g


==> anc/ex1_quad_3x3.py <==
"""
Example 1 (ex:quad_3x3): 3x3 quadratic bilevel problem, Table 1 and Figure 1.

Every pixel uses the whole 3x3 grid as its window, so all blocks A_p^T A_p are equal. The lower
level is (M_LK + alpha L) w = f_LK with L = -L_glob (five-point Dirichlet Laplacian, h = 1).
Outputs: output/ex1.json and output/Q_alpha_plot.png.
"""
import numpy as np
from scipy import sparse
from scipy.optimize import minimize_scalar
from scipy.sparse.linalg import spsolve
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

from common import OUTPUT, write_json, derivs, fd2, blocks_constant
import bilevel_utils as bu

# ------------------------------------------------------------------ data of Example 1
gI = np.array([[[1.0, 0.0], [0.0, 1.0], [1.0, 1.0]],
               [[0.5, 0.5], [0.7, 0.3], [0.0, 0.8]],
               [[0.2, 0.9], [1.0, -0.5], [0.4, 0.6]]])
It1 = np.array([[-0.1, -0.2, -0.3], [-0.4, -0.5, -0.6], [-0.7, -0.8, -0.9]])
wg_u = np.array([[.1, .2, .3], [.2, .4, .5], [.3, .6, .7]])
wg_v = np.array([[.1, .1, .2], [.3, .3, .4], [.5, .5, .6]])
N = 9


def values():
    """Values of Table 1 (revised scaling)."""
    Ix1, Iy1 = gI[..., 0].ravel(), gI[..., 1].ravel()
    AtA1 = np.array([[np.sum(Ix1 * Ix1), np.sum(Ix1 * Iy1)], [np.sum(Ix1 * Iy1), np.sum(Iy1 * Iy1)]])
    Atb1 = -np.array([np.sum(Ix1 * It1.ravel()), np.sum(Iy1 * It1.ravel())])
    M1, f1 = blocks_constant(AtA1, Atb1, N)
    L1 = (-bu.build_vector_laplacian(3)).tocsc()
    wg1 = np.concatenate([wg_u.ravel(), wg_v.ravel()])
    w01 = spsolve(M1, f1)
    Q1 = lambda a: float(np.sum((bu.solve_quadratic_d1(M1, L1, f1, a) - wg1) ** 2))
    pos1 = float(spsolve(M1, L1 @ w01) @ (w01 - wg1))
    # closed form: (L w0)(p) = (4 - k_p) w0 for constant w0, k_p = number of in-grid neighbours
    k = np.array([[2, 3, 2], [3, 4, 3], [2, 3, 2]]).ravel()
    C = np.linalg.inv(AtA1)
    c0 = w01[[0, N]]
    closed1 = float(sum((4 - k[p]) * (C @ c0) @ (c0 - wg1[[p, p + N]]) for p in range(N)))
    r1 = minimize_scalar(Q1, bounds=(0.0, 10.0), method="bounded", options={"xatol": 1e-12})
    d1, *_ = derivs(M1, L1, f1, r1.x, wg1)
    return dict(AtA=AtA1.tolist(), Atb=Atb1.tolist(), w0=c0.tolist(), Q0=Q1(0.0), wg2=float(wg1 @ wg1),
                positivity=pos1, positivity_closed_form=closed1, row_sums_L=(4 - k).tolist(),
                alpha_star=float(r1.x), alpha_star_old=float(r1.x / 2),
                reduction_pct=100 * (1 - d1["Q"] / Q1(0.0)), Qpp_fd=fd2(Q1, r1.x, 1e-4), **d1)


def figure():
    """Figure 1 (Q_alpha_plot.png); same computation and styling as the revision's plotting script."""
    grid_shape = (3, 3)
    Ix = gI[..., 0]; Iy = gI[..., 1]
    w_g = np.concatenate([wg_u.flatten(), wg_v.flatten()])
    Ix_f, Iy_f, It_f = Ix.flatten(), Iy.flatten(), It1.flatten()
    a11 = float(np.sum(Ix_f ** 2)); a12 = float(np.sum(Ix_f * Iy_f)); a22 = float(np.sum(Iy_f ** 2))
    b1 = float(-np.sum(Ix_f * It_f)); b2 = float(-np.sum(Iy_f * It_f))
    Muu = sparse.diags([a11] * N, format='csr')
    Muv = sparse.diags([a12] * N, format='csr')
    Mvv = sparse.diags([a22] * N, format='csr')
    M_LK = sparse.bmat([[Muu, Muv], [Muv, Mvv]], format='csr')
    f_LK = np.concatenate([np.full(N, b1), np.full(N, b2)])
    L_glob = bu.build_vector_laplacian(grid_shape)
    w0 = spsolve(M_LK, f_LK)
    Q0 = bu.Q_objective(w0, w_g)
    norm_wg_sq = bu.Q_objective(w_g, np.zeros_like(w_g))

    def obj(a):
        return bu.Q_objective(bu.solve_quadratic_d1(M_LK, -L_glob, f_LK, a), w_g)

    res = minimize_scalar(obj, bounds=(0.0, 10.0), method='bounded', options={'xatol': 1e-10})
    alpha_star, Q_star = res.x, res.fun
    alphas = np.linspace(0, 4, 500)
    Qs = np.array([obj(a) for a in alphas])
    fig, ax = plt.subplots(figsize=(10, 6))
    ax.plot(alphas, Qs, 'b-', linewidth=2)
    ax.axhline(y=Q0, color='r', linestyle='--', alpha=0.5, label=fr"$Q(0)={Q0:.4f}$")
    ax.axhline(y=norm_wg_sq, color='gray', linestyle=':', alpha=0.5, label=fr"$\|w_g\|^2={norm_wg_sq:.4f}$")
    ax.scatter([alpha_star], [Q_star], color='green', s=100, zorder=5, label=fr"$\alpha^*={alpha_star:.4f}$")
    ax.set_xlabel(r'$\alpha$', fontsize=12)
    ax.set_ylabel(r'$Q(\alpha)=\|w_\alpha-w_g\|^2$', fontsize=12)
    ax.set_title(r'$Q(\alpha)$ vs $\alpha$ for $3\times3$ quadratic example', fontsize=14)
    ax.legend()
    ax.grid(True, alpha=0.3)
    ax.set_ylim(0.58, max(Qs) * 1.05)
    plt.tight_layout()
    plt.savefig(OUTPUT / "Q_alpha_plot.png", dpi=150, bbox_inches='tight')
    plt.close()
    return dict(figure_alpha_star=float(alpha_star), figure_Q_star=float(Q_star))


if __name__ == "__main__":
    out = values()
    out.update(figure())
    write_json("ex1.json", out)
    print("Example 1: " + ", ".join(f"{k}={out[k]:.6g}" for k in
          ["Q0", "wg2", "positivity", "positivity_closed_form", "alpha_star", "Q", "reduction_pct",
           "Qpp", "H1", "H2", "resid", "bound"]))


==> anc/ex2_quad_50x50.py <==
"""
Example 2 (ex:quad_50x50): 50x50 textured global translation, Table 2, Figure 2 and the high-noise remark.

Scene: common.generate_textured_scene with blur 3, translation (0.7, -0.3), noise sigma = 0.10 and
seed 154 (numpy default_rng). LK windows 5x5 truncated at the border, stabilization 1e-2 I.
Also computed: the six comparison seeds 0-3, 42 and 99, and the sigma = 0.50 realization of
the high-noise remark (seed 154). Outputs: output/ex2.json and output/Example2.png.
"""
import numpy as np
from scipy.optimize import minimize_scalar
from scipy.sparse.linalg import spsolve
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

from common import OUTPUT, write_json, derivs, fd2, generate_textured_scene
import bilevel_utils as bu

n2 = 50
L2 = (-bu.build_vector_laplacian((n2, n2))).tocsc()


def example2(seed, sigma=0.10):
    """Values of Example 2 for one realization (revised scaling)."""
    I1, I2, wg = generate_textured_scene(n2, (0.7, -0.3), sigma, 3.0, seed)
    Ix, Iy, It = bu.compute_gradients(I1, I2)
    M, f = bu.build_LK_system(Ix, Iy, It, win=5, stab=1e-2)
    M = M.tocsc()
    w0 = spsolve(M, f)
    Q = lambda a: float(np.sum((bu.solve_quadratic_d1(M, L2, f, a) - wg) ** 2))
    res = dict(seed=seed, sigma=sigma, Q0=Q(0.0), wg2=float(wg @ wg), clipped=int(np.sum((I2 == 0) | (I2 == 1))),
               w0_mean_u=float(w0[:n2 * n2].mean()), w0_mean_v=float(w0[n2 * n2:].mean()))
    best = None
    for lo, hi in [(2e-4, 2.0), (2e-3, 10.0), (0.02, 100.0)]:
        r = minimize_scalar(Q, bounds=(lo, hi), method="bounded", options={"xatol": 1e-7})
        if best is None or r.fun < best.fun:
            best = r
    dd, *_ = derivs(M, L2, f, best.x, wg)
    res.update(alpha_star=float(best.x), alpha_star_old=float(best.x / 2),
               positivity=float(spsolve(M, L2 @ w0) @ (w0 - wg)),
               reduction_pct=100 * (1 - dd["Q"] / res["Q0"]), **dd)
    return res, Q


def figure(seed=154, sigma=0.10):
    """Figure 2 (Example2.png); same computation and styling as the revision's plotting script."""
    n = 50
    grid_shape = (n, n)
    N = n * n
    I1, I2, w_g = generate_textured_scene(n, (0.7, -0.3), sigma, 3.0, seed)
    Ix, Iy, It = bu.compute_gradients(I1, I2)
    M_LK, f_LK = bu.build_LK_system(Ix, Iy, It, win=5, stab=1e-2)
    L_glob = bu.build_vector_laplacian(grid_shape)
    w0 = spsolve(M_LK, f_LK)
    Q0 = bu.Q_objective(w0, w_g)
    Q_inf = float(np.sum(w_g ** 2))

    def obj(a):
        return bu.Q_objective(bu.solve_quadratic_d1(M_LK, -L_glob, f_LK, a), w_g)

    best_a, best_Q = None, 1e30
    for lo, hi in [(2e-4, 2.0), (2e-3, 10.0), (0.02, 100.0)]:
        r = minimize_scalar(obj, bounds=(lo, hi), method='bounded', options={'xatol': 1e-6})
        if r.fun < best_Q:
            best_a, best_Q = r.x, r.fun
    alpha_star, Q_star = best_a, best_Q
    w_star = bu.solve_quadratic_d1(M_LK, -L_glob, f_LK, alpha_star)
    alphas_plot = np.logspace(-2, 2, 200)
    Qs_plot = np.array([obj(a) for a in alphas_plot])
    u_g = w_g[:N].reshape(grid_shape); v_g = w_g[N:].reshape(grid_shape)
    mag_g = np.sqrt(u_g ** 2 + v_g ** 2)
    u0r = w0[:N].reshape(grid_shape); v0r = w0[N:].reshape(grid_shape)
    err0 = np.sqrt((u0r - u_g) ** 2 + (v0r - v_g) ** 2)
    u_s = w_star[:N].reshape(grid_shape); v_s = w_star[N:].reshape(grid_shape)
    err_s = np.sqrt((u_s - u_g) ** 2 + (v_s - v_g) ** 2)
    vmax_map = max(mag_g.max(), err0.max(), err_s.max())
    ny, nx = grid_shape
    fig, axes = plt.subplots(2, 3, figsize=(15, 10))
    axes[0, 0].imshow(I1, cmap='gray', extent=(0, nx, ny, 0))
    axes[0, 0].set_title(r'(a) Frame $I_1$', fontsize=12)
    axes[0, 0].axis('off'); axes[0, 0].set_aspect('equal')
    axes[0, 1].imshow(I2, cmap='gray', extent=(0, nx, ny, 0))
    axes[0, 1].set_title(r'(b) Noisy warped frame $I_2$  ($\sigma=0.1$)', fontsize=12)
    axes[0, 1].axis('off'); axes[0, 1].set_aspect('equal')
    axes[0, 2].imshow(mag_g, cmap='hot', vmin=0, vmax=vmax_map, extent=(0, nx, ny, 0))
    axes[0, 2].set_title(r'(c) Ground-truth flow magnitude $|w_g|$', fontsize=12)
    axes[0, 2].axis('off'); axes[0, 2].set_aspect('equal')
    ax_q = axes[1, 0]
    ax_q.plot(alphas_plot, Qs_plot, 'b-', linewidth=2)
    ax_q.axhline(y=Q0, color='tab:orange', linestyle='--', alpha=0.8, label=fr'$Q(0)={Q0:.1f}$')
    ax_q.axhline(y=Q_inf, color='gray', linestyle=':', alpha=0.6, label=fr'$Q_\infty={Q_inf:.1f}$')
    ax_q.scatter([alpha_star], [Q_star], color='red', s=120, zorder=6,
                 label=fr'$\alpha^*={alpha_star:.3f},\ Q={Q_star:.1f}$')
    ax_q.set_xscale('log')
    ax_q.set_xlabel(r'$\alpha$ (log scale)', fontsize=11)
    ax_q.set_ylabel(r'$Q(\alpha)$', fontsize=11)
    ax_q.set_title(r'(d) $Q(\alpha)$: existence condition holds ($Q(0)<Q_\infty$)', fontsize=11)
    ax_q.legend(fontsize=9)
    ax_q.grid(True, alpha=0.3)
    im5 = axes[1, 1].imshow(err0, cmap='hot', vmin=0, vmax=vmax_map, extent=(0, nx, ny, 0))
    axes[1, 1].set_title(r'(e) Error $|w_0-w_g|$ (before regularization)', fontsize=12)
    axes[1, 1].axis('off'); axes[1, 1].set_aspect('equal')
    axes[1, 2].imshow(err_s, cmap='hot', vmin=0, vmax=vmax_map, extent=(0, nx, ny, 0))
    axes[1, 2].set_title(r'(f) Error $|w(\alpha^*)-w_g|$ (after regularization)', fontsize=12)
    axes[1, 2].axis('off'); axes[1, 2].set_aspect('equal')
    fig.subplots_adjust(wspace=0.05, hspace=0.15, right=0.92)
    cbar_ax = fig.add_axes([0.94, 0.12, 0.02, 0.76])
    fig.colorbar(im5, cax=cbar_ax)
    plt.savefig(OUTPUT / "Example2.png", dpi=150, bbox_inches='tight')
    plt.close()
    return dict(figure_alpha_star=float(alpha_star), figure_Q_star=float(Q_star))


if __name__ == "__main__":
    ex2, Q2 = example2(154)
    ex2["Qpp_fd"] = fd2(Q2, ex2["alpha_star"], 1e-3)
    sweep2 = np.logspace(-2, 2, 200)
    ex2["sweep_argmin"] = float(sweep2[np.argmin([Q2(a) for a in sweep2])])
    ex2.update(figure())
    comparison = [example2(s)[0] for s in (0, 1, 2, 3, 42, 99)]
    high_noise = example2(154, sigma=0.5)[0]
    write_json("ex2.json", dict(ex2=ex2, comparison_seeds=comparison, remark9_sigma05=high_noise))
    print("Example 2 (seed 154): " + ", ".join(f"{k}={ex2[k]:.6g}" for k in
          ["Q0", "positivity", "alpha_star", "Q", "reduction_pct", "Qpp", "H1", "H2", "resid", "bound"]))
    for c in comparison:
        print(f"  seed {c['seed']}: Q0={c['Q0']:.2f} alpha*={c['alpha_star']:.4f} red={c['reduction_pct']:.2f}% "
              f"H2={c['H2']:.2f}")
    print(f"High-noise remark (sigma=0.5, seed 154): Q0={high_noise['Q0']:.2f} alpha*={high_noise['alpha_star']:.4f} "
          f"Q*={high_noise['Q']:.2f} red={high_noise['reduction_pct']:.2f}% clipped={high_noise['clipped']}")


==> anc/ex3_sosc_constructed.py <==
"""
Example 3 (ex:sosc_constructed): constructed ground truth for the second-order condition, Table 3.

Uses the M_LK, L and f_LK of Example 1 and alpha* = 1 (revised scaling). With X = (M + alpha* L)^{-1},
d = w' = -X L w*, z = X L d, v = P_{d^perp} z / ||P_{d^perp} z||, eps = ||d||^2 / (4 ||z||) and
w_g = w* - eps v, the point alpha* is critical, satisfies the residual bound of Theorem 4(b), and has H_2 < 0.
Output: output/ex3.json.
"""
import numpy as np
from scipy.sparse.linalg import spsolve

from common import write_json, derivs, fd2, blocks_constant
import bilevel_utils as bu

gI = np.array([[[1.0, 0.0], [0.0, 1.0], [1.0, 1.0]],
               [[0.5, 0.5], [0.7, 0.3], [0.0, 0.8]],
               [[0.2, 0.9], [1.0, -0.5], [0.4, 0.6]]])
It1 = np.array([[-0.1, -0.2, -0.3], [-0.4, -0.5, -0.6], [-0.7, -0.8, -0.9]])
N1 = 9
Ix1, Iy1 = gI[..., 0].ravel(), gI[..., 1].ravel()
AtA1 = np.array([[np.sum(Ix1 * Ix1), np.sum(Ix1 * Iy1)], [np.sum(Ix1 * Iy1), np.sum(Iy1 * Iy1)]])
Atb1 = -np.array([np.sum(Ix1 * It1.ravel()), np.sum(Iy1 * It1.ravel())])
M1, f1 = blocks_constant(AtA1, Atb1, N1)
L1 = (-bu.build_vector_laplacian(3)).tocsc()
w01 = spsolve(M1, f1)

a3 = 1.0
X3 = (M1 + a3 * L1).tocsc()
w3 = spsolve(X3, f1)
d = -spsolve(X3, L1 @ w3)                  # w'
z = spsolve(X3, L1 @ d)                    # X L w'
Pz = z - (z @ d) / (d @ d) * d
v = Pz / np.linalg.norm(Pz)                # <z, v> > 0, so H2 = -4 eps <z, v> < 0
eps = (d @ d) / (4 * np.linalg.norm(z))    # half of the bound ||d||^2 / (2 ||z||)
wg3 = w3 - eps * v
d3, *_ = derivs(M1, L1, f1, a3, wg3)
Q3 = lambda a: float(np.sum((bu.solve_quadratic_d1(M1, L1, f1, a) - wg3) ** 2))
sweep3 = np.linspace(0, 6, 6001)
Qs3 = np.array([Q3(a) for a in sweep3])
out = dict(alpha_star=a3, norm_d=float(np.linalg.norm(d)), norm_z=float(np.linalg.norm(z)), eps=float(eps),
           z_dot_v=float(z @ v), Q0=Q3(0.0), wg2=float(wg3 @ wg3),
           positivity=float(spsolve(M1, L1 @ w01) @ (w01 - wg3)),
           reduction_pct=100 * (1 - d3["Q"] / Q3(0.0)), Qpp_fd=fd2(Q3, a3, 1e-4),
           sweep_argmin=float(sweep3[np.argmin(Qs3)]), sweep_range=[0, 6], **d3)

if __name__ == "__main__":
    write_json("ex3.json", out)
    print("Example 3: " + ", ".join(f"{k}={out[k]:.6g}" for k in
          ["norm_d", "norm_z", "eps", "bound", "H1", "H2", "Qpp", "Q0", "wg2", "Q", "reduction_pct",
           "positivity", "sweep_argmin"]))


==> anc/ex4_tv_3x3.py <==
"""
Example 4 (ex:tv_3x3): 3x3 TV example with M_p = I, Table 4 and Figure 4.

Lower level: (1/2)||w - w0||^2 + alpha TV(w) with the Dirichlet gradient K (zero ghost values beyond
the last row and column), solved by pdhg_tv_clg(bc="dirichlet"). Condition (b) of the TV positivity theorem via
check_tv_nz1b(bc="dirichlet"). Outputs: output/ex4.json and output/figure_TV_Qalpha_alpha_pos.png.
"""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

from common import OUTPUT, write_json
import bilevel_utils as bu


def cond_a(w0, wg, shape, tol=1e-12):
    """Condition (a) of the TV positivity theorem: a flat component of w0 implies a flat component of w_g."""
    N = shape[0] * shape[1]
    ok = True
    for comp in (0, 1):
        g0 = np.stack(bu.tv_grad(w0[comp * N:(comp + 1) * N].reshape(shape), "dirichlet"), -1)
        gg = np.stack(bu.tv_grad(wg[comp * N:(comp + 1) * N].reshape(shape), "dirichlet"), -1)
        flat = np.linalg.norm(g0, axis=-1) <= tol
        ok &= bool(np.all(np.linalg.norm(gg, axis=-1)[flat] <= tol))
    return ok


shape = (3, 3); N = 9
ug = np.array([[0, 0, 0], [0, 1, 1], [0, 1, 1]], float)
u0 = np.array([[-1, .5, -.5], [.5, .5, 1.5], [-.5, 1.5, .5]], float)
wg = np.concatenate([ug.ravel(), ug.ravel()])
w0 = np.concatenate([u0.ravel(), u0.ravel()])
one, zero = np.ones(N), np.zeros(N)
Q = lambda w: float(np.sum((w - wg) ** 2))
GAPS = []


def solve(a, tol=1e-10, w_init=None):
    if a == 0:
        return w0.copy()
    w, info = bu.pdhg_tv_clg(one, zero, one, w0, a, shape, bc="dirichlet",
                             w_init=w0 if w_init is None else w_init, gap_tol=tol, max_iter=100000)
    GAPS.append(info["rel_gap"])
    return w


if __name__ == "__main__":
    nz = bu.check_tv_nz1b(one, zero, one, w0, wg, shape, bc="dirichlet")
    alphas = np.linspace(0, 2, 101)
    Ws, prev = [], None
    for a in alphas:
        prev = solve(a, w_init=prev)
        Ws.append(prev)
    Qs = np.array([Q(w) for w in Ws])
    k = int(np.argmin(Qs))
    fine = np.linspace(alphas[max(k - 1, 0)], alphas[min(k + 1, len(alphas) - 1)], 81)
    Qf = np.array([Q(solve(a, w_init=Ws[k])) for a in fine])
    kf = int(np.argmin(Qf))
    a_star, Q_star = float(fine[kf]), float(Qf[kf])
    Q_star_confirm = Q(solve(a_star, tol=1e-12))
    fd = {eps: (Q(solve(eps, 1e-13)) - Q(w0)) / eps for eps in (1e-4, 1e-5)}
    zero_from = next((float(a) for a, w in zip(alphas, Ws) if np.linalg.norm(w) < 1e-6), None)
    sminK = 0.629384   # smallest singular value of the 3x3 Dirichlet K
    out = dict(Q0=Q(w0), wg2=float(wg @ wg), cond_a=cond_a(w0, wg, shape),
               partition=nz["partition_sizes"], S_u=nz["S_u"], S_v=nz["S_v"], R_var=nz["R_var"], R_mix=nz["R_mix"],
               margin=nz["S_u"] + nz["S_v"] - np.sqrt(2) * nz["R_var"] - nz["R_mix"],
               minus2S=-2 * (nz["S_u"] + nz["S_v"]), fd_1e4=fd[1e-4], fd_1e5=fd[1e-5],
               alpha_star=a_star, Q_star=Q_star, Q_star_confirm_gap1e12=Q_star_confirm,
               reduction_pct=100 * (1 - Q_star / Q(w0)), max_final_rel_gap=float(max(GAPS)),
               coarse_argmin=float(alphas[k]), zero_flow_from_sampled=zero_from,
               alpha_bar=float(np.linalg.norm(w0) / sminK), w_star=solve(a_star).round(4).tolist())
    fig, ax = plt.subplots(figsize=(6.4, 4.2))
    ax.plot(alphas, Qs, "b-", lw=2)
    ax.axhline(Q(w0), color="r", ls="--", alpha=0.6, label=fr"$Q(0)={Q(w0):.2f}$")
    ax.axhline(float(wg @ wg), color="gray", ls=":", alpha=0.7, label=fr"$\|w_g\|_2^2={float(wg @ wg):.0f}$")
    ax.scatter([a_star], [Q_star], color="green", s=80, zorder=5,
               label=fr"$\alpha^*\approx{a_star:.3f}$, $Q\approx{Q_star:.3f}$")
    ax.set_xlabel(r"$\alpha$"); ax.set_ylabel(r"$Q(\alpha)=\|w_\alpha-w_g\|_2^2$")
    ax.set_title(r"$3\times3$ TV example (Dirichlet $K$)"); ax.grid(alpha=0.3); ax.legend()
    fig.tight_layout(); fig.savefig(OUTPUT / "figure_TV_Qalpha_alpha_pos.png", dpi=150)
    plt.close(fig)
    write_json("ex4.json", out)
    print("Example 4: " + ", ".join(f"{k}={out[k]}" for k in
          ["Q0", "partition", "S_u", "margin", "fd_1e4", "alpha_star", "Q_star", "reduction_pct", "zero_flow_from_sampled"]))


==> anc/ex5_tv_50x50.py <==
"""
Example 5 (ex:tv_50x50): 50x50 moving square with TV regularization, Table 5 and Figure 5.

Package version (revision): outputs go to output/ex5.json and output/tv_50x50_comparison.png. The
quadratic comparison on the same scene is reported in the revised scaling, solving
(M_LK + alpha L) w = f_LK with L = -L_glob (bilevel_utils.solve_quadratic_d1).

History of this script:

Revised 2026-09-23 (self-identified correction S.1 of the revision). The version that produced
the values of the submitted manuscript had three defects:
  * generate_scene stored a ground truth inconsistent with the frames (component order
    and sign) and eroded the square instead of translating it;
  * pdhg_tv minimized (1/2)||M w - f||^2 + alpha TV(w) instead of the CLG-TV energy;
  * the swept range stopped at alpha = 1, and the reported alpha* had Q(alpha*) > Q_inf.
This version uses generate_square_translation, pdhg_tv_clg with Dirichlet ghost values
(the convention of Corollary 5, thm:tv_exist), and a sweep that extends past the value of alpha
beyond which the computed flow is zero.

"""

import json
import os
import time

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from scipy.sparse.linalg import spsolve

from common import OUTPUT
from bilevel_utils import (
    build_LK_system, build_vector_laplacian, compute_gradients, Q_objective,
    generate_square_translation, pdhg_tv_clg, check_tv_nz1b, solve_quadratic_d1,
)

FIG_PATH = os.path.join(str(OUTPUT), "tv_50x50_comparison.png")
JSON_PATH = os.path.join(str(OUTPUT), "ex5.json")

BC = "dirichlet"
GAP_TOL = 1e-9
MAX_ITER = 100000


def solve_tv(Muu, Muv, Mvv, f_LK, alpha, shape, w_init=None, z_init=None,
             gap_tol=GAP_TOL, max_iter=MAX_ITER):
    return pdhg_tv_clg(Muu, Muv, Mvv, f_LK, alpha, shape, bc=BC, w_init=w_init,
                       z_init=z_init, gap_tol=gap_tol, max_iter=max_iter, check_every=100)


def sweep(alphas, Muu, Muv, Mvv, f_LK, shape, w0, w_g, keep=False):
    """Warm-started sweep over increasing alpha; returns Q values, gaps and iterations.
    With keep=True it also returns max_p |w_alpha| for each alpha and the dual fields z."""
    Qs, gaps, its, winf, zs = [], [], [], [], []
    w_prev, z_prev, a_prev = w0, None, None
    for a in alphas:
        if a == 0.0:
            Qs.append(Q_objective(w0, w_g)); gaps.append(0.0); its.append(0)
            winf.append(float(np.abs(w0).max())); zs.append(None)
            continue
        z_init = None if z_prev is None else z_prev * (a / a_prev)
        w, info = solve_tv(Muu, Muv, Mvv, f_LK, a, shape, w_init=w_prev, z_init=z_init)
        Qs.append(Q_objective(w, w_g)); gaps.append(info['rel_gap']); its.append(info['iterations'])
        winf.append(float(np.abs(w).max())); zs.append(info['z'] if keep else None)
        w_prev, z_prev, a_prev = w, info['z'], a
    if keep:
        return np.array(Qs), np.array(gaps), np.array(its), np.array(winf), zs
    return np.array(Qs), np.array(gaps), np.array(its)


def zero_flow_certificate(z, f_LK, shape):
    """Exact certificate that w = 0 solves the lower-level problem.

    w = 0 is the minimizer at alpha iff f_LK = K^T y for a dual field y with |y_u(p)|, |y_v(p)| <= alpha
    (optimality: M w + K^T y = f_LK with y in alpha * dTV(w)). Starting from the solver's dual field z,
    the least-norm correction y = z + K (K^T K)^{-1} (f - K^T z) satisfies K^T y = f exactly (K injective
    for the Dirichlet gradient). Then w = 0 is optimal for every alpha >= alpha_cert := max_p |y(p)|,
    because dTV(0) is convex and contains the origin. Returns alpha_cert and the relative residual
    of K^T y = f after the correction."""
    from scipy.sparse import csr_matrix, vstack
    from scipy.sparse.linalg import spsolve as sps
    from bilevel_utils import tv_grad, tv_div
    ny, nx = shape
    N = ny * nx
    cols = []
    for k in range(N):                       # K column by column, from tv_grad itself
        e = np.zeros(N); e[k] = 1.0
        gx, gy = tv_grad(e.reshape(shape), BC)
        cols.append(np.concatenate([gx.ravel(), gy.ravel()]))
    K = csr_matrix(np.array(cols).T)         # 2N x N
    KtK = (K.T @ K).tocsc()
    t = np.random.default_rng(0).standard_normal((2, ny, nx))   # check K^T = -div
    assert np.allclose(K.T @ np.concatenate([t[0].ravel(), t[1].ravel()]), -tv_div(t[0], t[1], BC).ravel())
    alpha_cert, res = 0.0, 0.0
    for c, fc in ((0, f_LK[:N]), (2, f_LK[N:])):
        zc = np.concatenate([z[c].ravel(), z[c + 1].ravel()])
        y = zc + K @ sps(KtK, fc - K.T @ zc)
        res = max(res, float(np.linalg.norm(K.T @ y - fc) / np.linalg.norm(fc)))
        alpha_cert = max(alpha_cert, float(np.sqrt(y[:N]**2 + y[N:]**2).max()))
    return alpha_cert, res


def run_example():
    t_start = time.time()
    n = 50
    shape = (n, n)
    N = n * n
    disp = (0.7, -0.3)
    sigma_noise = 0.1

    I1, I2, w_g = generate_square_translation(n, disp=disp, sigma=sigma_noise, seed=42)
    Ix, Iy, It = compute_gradients(I1, I2)
    M_LK, f_LK, Muu, Muv, Mvv = build_LK_system(Ix, Iy, It, win=5, stab=1e-2,
                                                return_diagonals=True)
    w0 = spsolve(M_LK.tocsc(), f_LK)
    Q0 = Q_objective(w0, w_g)
    Q_inf = Q_objective(w_g, np.zeros_like(w_g))
    lam = 0.5 * (Muu + Mvv) - np.sqrt(0.25 * (Muu - Mvv)**2 + Muv**2)
    print(f"Q(0) = {Q0:.4f},  ||w_g||^2 = {Q_inf:.4f},  existence condition holds: {Q0 < Q_inf}")
    print(f"lambda_min(M_LK) = {lam.min():.4e}")

    # --- Theorem 8 (thm:tv_nonzero), condition (b), with the same Dirichlet gradient ---
    nz = check_tv_nz1b(Muu, Muv, Mvv, w0, w_g, shape, bc=BC)
    ps = nz['partition_sizes']
    print(f"|Omega_11|/|Omega_10|/|Omega_01|/|Omega_00| = "
          f"{ps['Omega_11']}/{ps['Omega_10']}/{ps['Omega_01']}/{ps['Omega_00']}")
    # revised condition (b): S_u + S_v - sqrt(2) R_var - R_mix > 0; the proof gives D+Q(0) <= -2 x margin.
    # nz['lhs'] is S_u + S_v - R_var - R_mix (submitted form, without sqrt 2) and is kept for comparison.
    margin = nz['S_u'] + nz['S_v'] - np.sqrt(2) * nz['R_var'] - nz['R_mix']
    print(f"S_u = {nz['S_u']:.2f}, S_v = {nz['S_v']:.2f}, R_var = {nz['R_var']:.2f}, "
          f"R_mix = {nz['R_mix']:.4f}")
    print(f"margin S_u + S_v - sqrt(2) R_var - R_mix = {margin:.2f}, holds: {margin > 0}, "
          f"bound on D+Q(0): {-2 * margin:.4e}")

    # condition (a) on Omega_00 and components separately
    u0, v0 = w0[:N].reshape(shape), w0[N:].reshape(shape)
    ug, vg = w_g[:N].reshape(shape), w_g[N:].reshape(shape)
    from bilevel_utils import tv_grad
    def gnorm(a):
        gx, gy = tv_grad(a, BC)
        return np.sqrt(gx**2 + gy**2)
    cond_a = bool(np.all((gnorm(u0) > 1e-10) | (gnorm(ug) <= 1e-12)) and
                  np.all((gnorm(v0) > 1e-10) | (gnorm(vg) <= 1e-12)))
    print(f"condition (a) holds: {cond_a}")

    # --- forward differences for D+Q(0) ---
    qp = {}
    for eps in (1e-5, 1e-4):
        w_eps, info = solve_tv(Muu, Muv, Mvv, f_LK, eps, shape, w_init=w0, gap_tol=1e-13,
                               max_iter=400000)
        qp[eps] = (Q_objective(w_eps, w_g) - Q0) / eps
        print(f"D+Q(0) forward difference, eps={eps:g}: {qp[eps]:.2f} "
              f"(rel. gap {info['rel_gap']:.1e}); bound -2 x margin = {-2 * margin:.2f}")

    # --- coarse sweep over [1e-4, 10] ---
    alphas_c = np.concatenate([[0.0], np.logspace(-4, 1, 51)])
    Qc, gc, ic, winf_c, zs_c = sweep(alphas_c, Muu, Muv, Mvv, f_LK, shape, w0, w_g, keep=True)
    k = int(np.argmin(Qc))
    a_lo, a_hi = alphas_c[max(1, k - 1)], alphas_c[min(len(alphas_c) - 1, k + 1)]
    print(f"coarse minimum at alpha = {alphas_c[k]:.4g}, Q = {Qc[k]:.4f}; "
          f"refining on [{a_lo:.4g}, {a_hi:.4g}]")

    # --- fine sweep ---
    alphas_f = np.linspace(a_lo, a_hi, 31)
    Qf, gf, iff = sweep(alphas_f, Muu, Muv, Mvv, f_LK, shape, w0, w_g)
    kf = int(np.argmin(Qf))
    alpha_star = float(alphas_f[kf])

    # --- confirmation run at alpha* with a tighter gap ---
    w_star, info_star = solve_tv(Muu, Muv, Mvv, f_LK, alpha_star, shape, w_init=w0,
                                 gap_tol=1e-12, max_iter=400000)
    Q_star = Q_objective(w_star, w_g)
    print(f"alpha* = {alpha_star:.4f}, Q(alpha*) = {Q_star:.4f} (sweep value {Qf[kf]:.4f}, "
          f"confirmation rel. gap {info_star['rel_gap']:.1e}, {info_star['iterations']} its)")
    print(f"reduction vs alpha=0: {100 * (1 - Q_star / Q0):.1f}%;  Q(alpha*) < ||w_g||^2: {Q_star < Q_inf}")

    # smallest swept alpha above alpha* at which the computed flow vanishes (max_p |w(p)| < 1e-6),
    # and an exact dual certificate that w = 0 solves the lower-level problem from alpha_cert on
    zero_idx = [i for i, a in enumerate(alphas_c) if a > alpha_star and winf_c[i] < 1e-6]
    alpha_zero = float(alphas_c[zero_idx[0]]) if zero_idx else None
    tail = [i for i, a in enumerate(alphas_c) if alpha_zero is not None and a >= alpha_zero]
    winf_tail = float(max(winf_c[i] for i in tail)) if tail else None
    Qdev_tail = float(max(abs(Qc[i] - Q_inf) for i in tail)) if tail else None
    alpha_cert, cert_res = zero_flow_certificate(zs_c[zero_idx[0]], f_LK, shape) if zero_idx else (None, None)
    print(f"computed flow is zero (max |w| < 1e-6) from alpha = {alpha_zero} on the swept grid; "
          f"max |w| over those samples {winf_tail:.1e}, max |Q - ||w_g||^2| {Qdev_tail:.1e}")
    # the printed cutoff is rounded up, so that it lies above alpha_cert
    print(f"dual certificate: w = 0 is the exact lower-level solution for every alpha >= alpha_cert = "
          f"{alpha_cert!r}, in particular for every alpha >= {np.ceil(alpha_cert * 1e4) / 1e4:.4f} "
          f"(relative residual of K^T y = f_LK: {cert_res:.1e})")
    print(f"max rel. gap over sweeps: coarse {gc.max():.1e}, fine {gf.max():.1e}; "
          f"max iterations {max(ic.max(), iff.max())}")

    # --- error decomposition (square, two-pixel ring around it, rest of background) ---
    sq = I1 > 0.5
    from scipy.ndimage import binary_dilation
    ring = binary_dilation(sq, iterations=2) & ~sq
    bg = ~(sq | ring)
    def parts(w):
        e = (w[:N] - w_g[:N])**2 + (w[N:] - w_g[N:])**2
        e = e.reshape(shape)
        return float(e[sq].sum()), float(e[ring].sum()), float(e[bg].sum())
    p0, ps_ = parts(w0), parts(w_star)
    tv_mean_u_sq, tv_mean_v_sq = float(w_star[:N][sq.ravel()].mean()), float(w_star[N:][sq.ravel()].mean())
    print(f"TV flow on the square at alpha*: mean u {tv_mean_u_sq:.3f}, mean v {tv_mean_v_sq:.3f} "
          f"(ground truth u = 0.7, v = -0.3)")
    print(f"squared error (square / 2-px ring / rest): w0 {p0[0]:.1f}/{p0[1]:.1f}/{p0[2]:.1f}; "
          f"w(alpha*) {ps_[0]:.1f}/{ps_[1]:.1f}/{ps_[2]:.1f}")

    # --- quadratic regularization on the same scene, for the comparison sentence ---
    # Revised scaling: (M_LK + alpha L) w = f_LK with L = -L_glob; the grid is twice the grid of
    # the submitted scaling, so alpha here equals 2 x (submitted alpha).
    L = -build_vector_laplacian(n)
    aq = 2 * np.logspace(-4, 3, 71)
    Qq = np.array([Q_objective(solve_quadratic_d1(M_LK, L, f_LK, a), w_g) for a in aq])
    kq = int(np.argmin(Qq))
    aq_f = np.linspace(aq[max(0, kq - 1)], aq[min(len(aq) - 1, kq + 1)], 41)
    Qq_f = np.array([Q_objective(solve_quadratic_d1(M_LK, L, f_LK, a), w_g) for a in aq_f])
    kqf = int(np.argmin(Qq_f))
    wq = solve_quadratic_d1(M_LK, L, f_LK, aq_f[kqf])
    pq = parts(wq)
    quad_mean_mag_sq = float(np.sqrt(wq[:N]**2 + wq[N:]**2)[sq.ravel()].mean())
    print(f"quadratic flow on the square: mean magnitude {quad_mean_mag_sq:.3f} (ground truth 0.762)")
    print(f"quadratic on the same scene: alpha* = {aq_f[kqf]:.4g}, Q = {Qq_f[kqf]:.4f}; "
          f"squared error (square / ring / rest) {pq[0]:.1f}/{pq[1]:.1f}/{pq[2]:.1f}")

    # --- figure ---
    alphas = np.concatenate([alphas_c, alphas_f]); Qs = np.concatenate([Qc, Qf])
    order = np.argsort(alphas); alphas, Qs = alphas[order], Qs[order]
    mag_g = np.sqrt(ug**2 + vg**2)
    err0 = np.sqrt((u0 - ug)**2 + (v0 - vg)**2)
    us, vs = w_star[:N].reshape(shape), w_star[N:].reshape(shape)
    err_s = np.sqrt((us - ug)**2 + (vs - vg)**2)
    vmax_map = max(mag_g.max(), err0.max(), err_s.max())
    fig, axes = plt.subplots(2, 3, figsize=(15, 10))
    ext = (0, n, n, 0)
    axes[0, 0].imshow(I1, cmap='gray', vmin=0, vmax=1, extent=ext)
    axes[0, 0].set_title(r'(a) Frame $I_1$', fontsize=12)
    axes[0, 1].imshow(I2, cmap='gray', vmin=0, vmax=1, extent=ext)
    axes[0, 1].set_title(r'(b) Noisy translated frame $I_2$ ($\sigma=0.1$)', fontsize=12)
    axes[0, 2].imshow(mag_g, cmap='hot', vmin=0, vmax=vmax_map, extent=ext)
    axes[0, 2].set_title(r'(c) Ground-truth flow magnitude $|w_g|$', fontsize=12)
    ax = axes[1, 0]
    m = alphas > 0
    ax.plot(alphas[m], Qs[m], 'b-', linewidth=2)
    ax.axhline(Q0, color='tab:orange', linestyle='--', label=fr'$Q(0)={Q0:.1f}$')
    ax.axhline(Q_inf, color='gray', linestyle=':', label=fr'$\|w_g\|_2^2={Q_inf:.1f}$')
    ax.scatter([alpha_star], [Q_star], color='red', s=120, zorder=6,
               label=fr'$\alpha^*\approx{alpha_star:.2f},\ Q(\alpha^*)\approx{Q_star:.1f}$')
    ax.set_xscale('log'); ax.set_yscale('log')
    ax.set_xlabel(r'$\alpha$ (log scale)', fontsize=11); ax.set_ylabel(r'$Q(\alpha)$', fontsize=11)
    ax.set_title(r'(d) $Q(\alpha)$ (log-log)', fontsize=11)
    ax.legend(fontsize=9); ax.grid(True, alpha=0.3)
    im5 = axes[1, 1].imshow(err0, cmap='hot', vmin=0, vmax=vmax_map, extent=ext)
    axes[1, 1].set_title(r'(e) Error $|w_0-w_g|$ (before regularization)', fontsize=12)
    axes[1, 2].imshow(err_s, cmap='hot', vmin=0, vmax=vmax_map, extent=ext)
    axes[1, 2].set_title(r'(f) Error $|w_{\alpha^*}-w_g|$ (after TV regularization)', fontsize=12)
    for a_ in (axes[0, 0], axes[0, 1], axes[0, 2], axes[1, 1], axes[1, 2]):
        a_.axis('off'); a_.set_aspect('equal')
    fig.subplots_adjust(wspace=0.05, hspace=0.15, right=0.92)
    cbar_ax = fig.add_axes([0.94, 0.12, 0.02, 0.76])
    fig.colorbar(im5, cax=cbar_ax)
    plt.savefig(FIG_PATH, dpi=150, bbox_inches='tight')
    plt.close()
    print(f"Saved: {FIG_PATH}")

    record = {
        'Q0': Q0, 'norm_wg_sq': Q_inf, 'existence_condition': bool(Q0 < Q_inf),
        'lambda_min_M': float(lam.min()),
        'partition_sizes': ps, 'S_u': nz['S_u'], 'S_v': nz['S_v'], 'R_var': nz['R_var'],
        'R_mix': nz['R_mix'], 'lhs': nz['lhs'], 'margin': margin, 'Dplus_bound': -2 * margin,
        'cond_b': bool(margin > 0), 'cond_a': cond_a,
        'Qprime0_eps1e-5': qp[1e-5], 'Qprime0_eps1e-4': qp[1e-4],
        'alpha_star': alpha_star, 'Q_star': Q_star, 'Q_star_sweep': float(Qf[kf]),
        'confirm_rel_gap': info_star['rel_gap'], 'reduction_pct': 100 * (1 - Q_star / Q0),
        'alpha_zero_on_grid': alpha_zero, 'winf_tail': winf_tail, 'Qdev_tail': Qdev_tail,
        'alpha_cert': alpha_cert, 'cert_rel_residual': cert_res, 'winf_coarse': winf_c.tolist(),
        'tv_mean_u_square': tv_mean_u_sq, 'tv_mean_v_square': tv_mean_v_sq,
        'quad_mean_mag_square': quad_mean_mag_sq,
        'max_rel_gap_coarse': float(gc.max()), 'max_rel_gap_fine': float(gf.max()),
        'sq_err_parts_w0': p0, 'sq_err_parts_tv': ps_, 'sq_err_parts_quad': pq,
        'quad_alpha_star': float(aq_f[kqf]), 'quad_alpha_star_submitted_scaling': float(aq_f[kqf] / 2),
        'quad_Q_star': float(Qq_f[kqf]),
        'alphas_coarse': alphas_c.tolist(), 'Q_coarse': Qc.tolist(),
        'alphas_fine': alphas_f.tolist(), 'Q_fine': Qf.tolist(),
        'solver': {'function': 'pdhg_tv_clg', 'bc': BC, 'gap_tol': GAP_TOL,
                   'max_iter': MAX_ITER, 'accelerate': True},
        'runtime_s': time.time() - t_start,
    }
    with open(JSON_PATH, 'w') as fh:
        json.dump(record, fh, indent=1)
    print(f"Saved: {JSON_PATH} (runtime {record['runtime_s']:.0f} s)")
    return record


if __name__ == "__main__":
    run_example()


==> anc/ex6_tv_designed_mix.py <==
"""
Example 6 (ex:tv_designed_mix): designed 4x4 scene with mixed-gradient pixels, Table 6.

M_p = (A_p^T A_p)^{-1} = [[1, -1/2], [-1/2, 1]] at every pixel; u0 = 3/2 and u_g = 1 on columns
j >= 2, zero elsewhere; v0 = v_g = 0. Conditions (a) and (b) of the TV positivity theorem with check_tv_nz1b(bc="dirichlet").
No lower-level solve is needed. Output: output/ex6.json.
"""
import numpy as np

from common import write_json
import bilevel_utils as bu
from ex4_tv_3x3 import cond_a

shape6 = (4, 4); N6 = 16
Mp = np.array([[1, -0.5], [-0.5, 1]])
AtA = np.linalg.inv(Mp)
u06 = np.zeros((4, 4)); u06[:, 2:] = 1.5
ug6 = np.zeros((4, 4)); ug6[:, 2:] = 1.0
w06 = np.concatenate([u06.ravel(), np.zeros(N6)])
wg6 = np.concatenate([ug6.ravel(), np.zeros(N6)])

if __name__ == "__main__":
    nz6 = bu.check_tv_nz1b(np.full(N6, AtA[0, 0]), np.full(N6, AtA[0, 1]), np.full(N6, AtA[1, 1]),
                           w06, wg6, shape6, bc="dirichlet")
    gu = np.stack(bu.tv_grad(u06, "dirichlet"), -1)
    out = dict(AtA=AtA.tolist(), Q0=float(np.sum((w06 - wg6) ** 2)), wg2=float(wg6 @ wg6),
               cond_a=cond_a(w06, wg6, shape6), partition=nz6["partition_sizes"],
               S_u=nz6["S_u"], S_v=nz6["S_v"], R_var=nz6["R_var"], R_mix=nz6["R_mix"],
               margin=nz6["S_u"] + nz6["S_v"] - np.sqrt(2) * nz6["R_var"] - nz6["R_mix"],
               grad_u0_x=gu[..., 0].tolist(), grad_u0_y=gu[..., 1].tolist())
    write_json("ex6.json", out)
    print("Example 6: " + ", ".join(f"{k}={out[k]}" for k in ["Q0", "wg2", "cond_a", "partition", "S_u", "R_mix", "margin"]))


==> anc/fig3_noise_sensitivity.py <==
"""
Figure 3 (fig:noise_sensitivity): noise sensitivity of Example 2.
50x50 textured scene with constant global translation w_g = (0.7, -0.3).

Sweeps sigma in {0.02, 0.05, 0.10, 0.20, 0.40} with the five seeds 42-46,
computes the median improvement ratio R(sigma) = (Q(0)-Q(alpha*))/Q(0)*100,
and saves the two-panel figure output/noise_sensitivity.png and output/fig3.json.
Package version (revision): the lower level is solved in the revised scaling,
(M_LK + alpha L) w = f_LK with L = -L_glob; the search bounds and tolerance are twice
those of the submitted scaling, so every Q value is unchanged and alpha* doubles.
"""

import sys
import os
import numpy as np
from scipy import ndimage
from scipy.ndimage import map_coordinates
from scipy.optimize import minimize_scalar
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

import json
from common import OUTPUT
from bilevel_utils import (
    compute_gradients, build_LK_system,
    build_vector_laplacian, solve_quadratic_d1, Q_objective,
)

# ---------------------------------------------------------------------------
# Scene generator: textured global translation
# ---------------------------------------------------------------------------
def generate_textured_scene(n, disp=(0.7, -0.3), sigma=0.10,
                             blur_sigma=3.0, seed=42):
    """
    I1  : Gaussian-blurred white noise, normalised to [0,1].
    I2  : bilinear backward warp of I1 by (dx, dy) + Gaussian noise.
    w_g : constant translation, block format [u_flat; v_flat].
    """
    rng = np.random.default_rng(seed)
    dx, dy = disp

    noise_raw = rng.standard_normal((n, n))
    blurred   = ndimage.gaussian_filter(noise_raw, sigma=blur_sigma)
    lo, hi    = blurred.min(), blurred.max()
    I1        = (blurred - lo) / (hi - lo + 1e-12)

    rows = np.arange(n, dtype=float)
    cols = np.arange(n, dtype=float)
    rr, cc = np.meshgrid(rows, cols, indexing='ij')

    # Backward warp: I2[i,j] = I1[i - dy, j - dx]
    src_r = rr - dy
    src_c = cc - dx
    I2_clean = map_coordinates(
        I1, [src_r.ravel(), src_c.ravel()],
        order=1, mode='nearest'
    ).reshape(n, n)

    I2 = np.clip(I2_clean + rng.standard_normal((n, n)) * sigma, 0, 1)

    # w_g in block format matching LK: first block = u (col/Ix), second = v (row/Iy)
    N   = n * n
    w_g = np.empty(2 * N)
    w_g[:N] = dx   # u-component
    w_g[N:] = dy   # v-component

    return I1, I2, w_g

# ---------------------------------------------------------------------------
# Configuration
# ---------------------------------------------------------------------------
N_GRID    = 50
SIGMAS    = [0.02, 0.05, 0.10, 0.20, 0.40]
SEEDS     = [42, 43, 44, 45, 46]
WIN       = 5
STAB      = 1e-2
BLUR_SIG  = 3.0
DISP      = (0.7, -0.3)

OUTPUT_PATH = os.path.join(str(OUTPUT), "noise_sensitivity.png")

# ---------------------------------------------------------------------------
# Main loop
# ---------------------------------------------------------------------------
print("Noise sensitivity — new Example 2 (textured global translation)")
print(f"Grid: {N_GRID}x{N_GRID}  |  win={WIN}x{WIN}  |  stab={STAB}")
print(f"Sigmas: {SIGMAS}  |  Seeds: {SEEDS}\n")

n          = N_GRID
grid_shape = (n, n)
L_glob     = build_vector_laplacian(grid_shape)

results = {}   # sigma -> list of (Q0, Q_star, alpha_star)

for sigma in SIGMAS:
    runs = []
    for seed in SEEDS:
        I1, I2, w_g = generate_textured_scene(
            n, disp=DISP, sigma=sigma, blur_sigma=BLUR_SIG, seed=seed
        )
        Ix, Iy, It = compute_gradients(I1, I2)
        M_LK, f_LK = build_LK_system(Ix, Iy, It, win=WIN, stab=STAB)

        from scipy.sparse.linalg import spsolve
        w0 = spsolve(M_LK, f_LK)
        Q0 = Q_objective(w0, w_g)

        def obj(a, _M=M_LK, _L=L_glob, _f=f_LK, _wg=w_g):
            return Q_objective(solve_quadratic_d1(_M, -_L, _f, a), _wg)

        # Two-stage search: coarse then bounded refinement (revised scaling)
        best_a, best_Q = None, 1e30
        for lo, hi in [(2e-4, 4.0), (2e-3, 10.0)]:
            r = minimize_scalar(obj, bounds=(lo, hi), method='bounded',
                                options={'xatol': 2e-5})
            if r.fun < best_Q:
                best_a, best_Q = r.x, r.fun

        runs.append((Q0, best_Q, best_a))
        ratio = 100.0 * (Q0 - best_Q) / Q0
        print(f"  sigma={sigma:.2f} seed={seed}: "
              f"Q(0)={Q0:.1f}  Q*={best_Q:.1f}  "
              f"alpha*={best_a:.3f}  R={ratio:.1f}%")
    results[sigma] = runs

print()

# ---------------------------------------------------------------------------
# Aggregate
# ---------------------------------------------------------------------------
sigmas_arr = np.array(SIGMAS)
Q0_med     = np.array([np.median([r[0] for r in results[s]]) for s in SIGMAS])
Qstar_med  = np.array([np.median([r[1] for r in results[s]]) for s in SIGMAS])

ratio_all = {s: [100.0*(r[0]-r[1])/r[0] for r in results[s]] for s in SIGMAS}
R_med  = np.array([np.median(ratio_all[s]) for s in SIGMAS])
R_min  = np.array([np.min(ratio_all[s])    for s in SIGMAS])
R_max  = np.array([np.max(ratio_all[s])    for s in SIGMAS])

print("Summary:")
print(f"{'sigma':>6}  {'Q0 med':>9}  {'Q* med':>9}  {'R med':>7}  "
      f"{'R min':>7}  {'R max':>7}")
for i, s in enumerate(SIGMAS):
    print(f"{s:>6.2f}  {Q0_med[i]:>9.1f}  {Qstar_med[i]:>9.1f}  "
          f"{R_med[i]:>6.1f}%  {R_min[i]:>6.1f}%  {R_max[i]:>6.1f}%")

# ---------------------------------------------------------------------------
# Two-panel figure
# ---------------------------------------------------------------------------
fig, axes = plt.subplots(1, 2, figsize=(10, 4))

ax = axes[0]
ax.plot(sigmas_arr, Q0_med,    'o-', color='tab:blue',   linewidth=1.8,
        markersize=6, label=r'$Q(0)$  (median)')
ax.plot(sigmas_arr, Qstar_med, 's-', color='tab:orange', linewidth=1.8,
        markersize=6, label=r'$Q(\alpha^*)$ (median)')
ax.set_yscale('log')
ax.set_xlabel(r'Noise level $\sigma$', fontsize=12)
ax.set_ylabel(r'$Q$  (log scale)', fontsize=12)
ax.set_title(r'(a) Median $Q(0)$ and $Q(\alpha^*)$ vs. $\sigma$', fontsize=11)
ax.legend(fontsize=10)
ax.grid(True, which='both', alpha=0.3)
ax.set_xticks(sigmas_arr)
ax.set_xticklabels([str(s) for s in SIGMAS])
for lab, ha in zip(ax.get_xticklabels()[:2], ('right', 'left')):   # 0.02 and 0.05 are close
    lab.set_horizontalalignment(ha)

ax = axes[1]
ax.fill_between(sigmas_arr, R_min, R_max, alpha=0.25, color='tab:green',
                label='min/max band')
ax.plot(sigmas_arr, R_med, 'D-', color='tab:green', linewidth=1.8,
        markersize=6, label='Median')
ax.set_ylim(0, 105)
ax.set_xlabel(r'Noise level $\sigma$', fontsize=12)
ax.set_ylabel(r'Improvement ratio (%)', fontsize=12)
ax.set_title(r'(b) Median improvement ratio vs. $\sigma$', fontsize=11)
ax.legend(fontsize=10)
ax.grid(True, alpha=0.3)
ax.set_xticks(sigmas_arr)
ax.set_xticklabels([str(s) for s in SIGMAS])
for lab, ha in zip(ax.get_xticklabels()[:2], ('right', 'left')):   # 0.02 and 0.05 are close
    lab.set_horizontalalignment(ha)

plt.tight_layout()
plt.savefig(OUTPUT_PATH, dpi=150)
plt.close()

print(f"\nFigure saved to: {OUTPUT_PATH}")

# Print values needed for LaTeX caption
print("\n--- LaTeX caption values ---")
print(f"Q*(sigma=0.02) med  ~ {Qstar_med[0]:.0f}")
print(f"Q*(sigma=0.40) med  ~ {Qstar_med[-1]:.0f}")
print(f"R(sigma=0.02) med   ~ {R_med[0]:.0f}%")
print(f"R(sigma=0.40) med   ~ {R_med[-1]:.0f}%")
print(f"Band width (max)    ~ {max(R_max - R_min):.0f} pp")
print(f"Q0 at sigma=0.02    ~ {Q0_med[0]:.0f}")
print(f"Q0 at sigma=0.40    ~ {Q0_med[-1]:.0f}")

with open(os.path.join(str(OUTPUT), "fig3.json"), "w") as fh:
    json.dump({"sigmas": SIGMAS, "seeds": SEEDS,
               "runs": {str(s): [{"seed": sd, "Q0": float(r[0]), "Q_star": float(r[1]), "alpha_star": float(r[2])}
                                 for sd, r in zip(SEEDS, results[s])] for s in SIGMAS},
               "R_median": R_med.tolist(), "R_min": R_min.tolist(), "R_max": R_max.tolist(),
               "Q0_median": Q0_med.tolist(), "Qstar_median": Qstar_med.tolist()}, fh, indent=1)


==> anc/run_all.py <==
"""
Run every example of Section 5 and collect the results.

Each entry point runs in its own process, with its log in output/logs/. The per-example JSON files
are then merged into output/values.json. Total runtime is about 20 minutes, most of it Example 5.
Usage: python run_all.py
"""
import json
import subprocess
import sys
import time
from pathlib import Path

HERE = Path(__file__).resolve().parent
OUTPUT = HERE / "output"
LOGS = OUTPUT / "logs"
LOGS.mkdir(parents=True, exist_ok=True)

SCRIPTS = [
    ("ex1", "ex1_quad_3x3.py"),
    ("ex2", "ex2_quad_50x50.py"),
    ("ex3", "ex3_sosc_constructed.py"),
    ("fig3", "fig3_noise_sensitivity.py"),
    ("ex4", "ex4_tv_3x3.py"),
    ("ex5", "ex5_tv_50x50.py"),
    ("ex6", "ex6_tv_designed_mix.py"),
]

if __name__ == "__main__":
    runtimes, failed = {}, []
    for key, script in SCRIPTS:
        t0 = time.time()
        with open(LOGS / f"{key}.log", "w", encoding="utf-8") as log:
            proc = subprocess.run([sys.executable, "-B", script], cwd=HERE, stdout=log,
                                  stderr=subprocess.STDOUT)
        runtimes[key] = round(time.time() - t0, 1)
        status = "ok" if proc.returncode == 0 else f"FAILED (exit {proc.returncode})"
        if proc.returncode != 0:
            failed.append(key)
        print(f"{script:28s} {status:18s} {runtimes[key]:8.1f} s")
    values = {"runtimes_s": runtimes, "python": sys.version.split()[0]}
    try:
        import numpy, scipy, matplotlib
        values["versions"] = {"numpy": numpy.__version__, "scipy": scipy.__version__,
                              "matplotlib": matplotlib.__version__}
    except ImportError:
        pass
    for key, _ in SCRIPTS:
        path = OUTPUT / f"{key}.json"
        if path.exists():
            values[key] = json.loads(path.read_text(encoding="utf-8"))
    (OUTPUT / "values.json").write_text(json.dumps(values, indent=1), encoding="utf-8")
    print(f"Wrote {OUTPUT / 'values.json'}")
    sys.exit(1 if failed else 0)

